Dualities in one-dimensional quantum lattice models: topological sectors

It has been a long-standing open problem to construct a general framework for relating the spectra of dual theories to each other. Here, we solve this problem for the case of one-dimensional quantum lattice models with symmetry-twisted boundary conditions. In ref. [PRX Quantum 4, 020357], dualities are defined between (categorically) symmetric models that only differ in a choice of module category. Using matrix product operators, we construct from the data of module functors explicit symmetry operators preserving boundary conditions as well as intertwiners mapping topological sectors of dual models onto one another. We illustrate our construction with a family of examples that are in the duality class of the spin-$\frac{1}{2}$ Heisenberg XXZ model. One model has symmetry operators forming the fusion category $\mathsf{Rep}(\mathcal S_3)$ of representations of the group $\mathcal S_3$. We find that the mapping between its topological sectors and those of the XXZ model is associated with the non-trivial braided auto-equivalence of the Drinfel'd center of $\mathsf{Rep}(\mathcal S_3)$.

==> anc/Fun_RepS3-RepZ2-RepZ2-Fun_RepS3-RepZ2-RepZ2-Fun_RepS3-RepZ2-RepZ2.csv <==
X1, X2, X3, X4, X5, X6 in Fun_RepS3(RepZ2,RepZ2) which is equivalent to RepS3
1 = trivial irrep
2 = sign irrep
3 = 2-dimensional irrep

X1,  X2,  X3,  X4,  X5,  X6,  i,   k,   l,   j,   real,               imaginary,          
1,   1,   1,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
1,   3,   3,   1,   3,   1,   1,   1,   1,   1,   1,                  0,                  
1,   2,   2,   1,   2,   1,   1,   1,   1,   1,   1,                  0,                  
1,   1,   3,   3,   1,   3,   1,   1,   1,   1,   1,                  0,                  
1,   3,   1,   3,   3,   3,   1,   1,   1,   1,   1,                  0,                  
1,   3,   3,   3,   3,   3,   1,   1,   1,   1,   1,                  0,                  
1,   3,   2,   3,   3,   3,   1,   1,   1,   1,   1,                  0,                  
1,   2,   3,   3,   2,   3,   1,   1,   1,   1,   1,                  0,                  
1,   1,   2,   2,   1,   2,   1,   1,   1,   1,   1,                  0,                  
1,   3,   3,   2,   3,   2,   1,   1,   1,   1,   1,                  0,                  
1,   2,   1,   2,   2,   2,   1,   1,   1,   1,   1,                  0,                  
3,   1,   1,   3,   3,   1,   1,   1,   1,   1,   1,                  0,                  
3,   3,   3,   3,   1,   1,   1,   1,   1,   1,   1/2,                0,                  
3,   3,   3,   3,   3,   1,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
3,   3,   3,   3,   2,   1,   1,   1,   1,   1,   1/2,                0,                  
3,   2,   2,   3,   3,   1,   1,   1,   1,   1,   1,                  0,                  
3,   1,   3,   1,   3,   3,   1,   1,   1,   1,   1,                  0,                  
3,   3,   1,   1,   1,   3,   1,   1,   1,   1,   1,                  0,                  
3,   3,   3,   1,   3,   3,   1,   1,   1,   1,   1,                  0,                  
3,   3,   2,   1,   2,   3,   1,   1,   1,   1,   1,                  0,                  
3,   2,   3,   1,   3,   3,   1,   1,   1,   1,   1,                  0,                  
3,   1,   3,   3,   3,   3,   1,   1,   1,   1,   1,                  0,                  
3,   3,   3,   3,   1,   3,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
3,   3,   1,   3,   3,   3,   1,   1,   1,   1,   1,                  0,                  
3,   3,   2,   3,   3,   3,   1,   1,   1,   1,   -1,                 0,                  
3,   3,   3,   3,   2,   3,   1,   1,   1,   1,   -2^(1/2)/2,         0,                  
3,   2,   3,   3,   3,   3,   1,   1,   1,   1,   -1,                 0,                  
3,   1,   3,   2,   3,   3,   1,   1,   1,   1,   1,                  0,                  
3,   3,   2,   2,   1,   3,   1,   1,   1,   1,   1,                  0,                  
3,   3,   3,   2,   3,   3,   1,   1,   1,   1,   -1,                 0,                  
3,   3,   1,   2,   2,   3,   1,   1,   1,   1,   1,                  0,                  
3,   2,   3,   2,   3,   3,   1,   1,   1,   1,   1,                  0,                  
3,   1,   2,   3,   3,   2,   1,   1,   1,   1,   1,                  0,                  
3,   3,   3,   3,   1,   2,   1,   1,   1,   1,   1/2,                0,                  
3,   3,   3,   3,   3,   2,   1,   1,   1,   1,   -2^(1/2)/2,         0,                  
3,   3,   3,   3,   2,   2,   1,   1,   1,   1,   1/2,                0,                  
3,   2,   1,   3,   3,   2,   1,   1,   1,   1,   1,                  0,                  
2,   1,   1,   2,   2,   1,   1,   1,   1,   1,   1,                  0,                  
2,   3,   3,   2,   3,   1,   1,   1,   1,   1,   1,                  0,                  
2,   2,   2,   2,   1,   1,   1,   1,   1,   1,   1,                  0,                  
2,   1,   3,   3,   2,   3,   1,   1,   1,   1,   1,                  0,                  
2,   3,   1,   3,   3,   3,   1,   1,   1,   1,   1,                  0,                  
2,   3,   3,   3,   3,   3,   1,   1,   1,   1,   -1,                 0,                  
2,   3,   2,   3,   3,   3,   1,   1,   1,   1,   1,                  0,                  
2,   2,   3,   3,   1,   3,   1,   1,   1,   1,   1,                  0,                  
2,   1,   2,   1,   2,   2,   1,   1,   1,   1,   1,                  0,                  
2,   3,   3,   1,   3,   2,   1,   1,   1,   1,   1,                  0,                  
2,   2,   1,   1,   1,   2,   1,   1,   1,   1,   1,                  0,                  


==> anc/Fun_RepS3-RepZ2-RepZ2-Fun_RepS3-RepZ2-RepZ2-RepZ2.csv <==
X1, X2, X3 in Fun_RepS3(RepZ2,RepZ2) which is equivalent to RepS3
1 = trivial irrep
2 = sign irrep
3 = 2-dimensional irrep

M1, M2, M3 in RepZ2
1 = trivial irrep
2 = nontrivial irrep

X1,  X2,  M1,  M2,  X3,  M3,  i,   k,   l,   j,   real,               imaginary,          
1,   1,   1,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
1,   3,   1,   1,   3,   1,   1,   1,   1,   1,   1,                  0,                  
1,   3,   2,   1,   3,   1,   1,   1,   1,   1,   1,                  0,                  
1,   2,   2,   1,   2,   1,   1,   1,   1,   1,   1,                  0,                  
1,   1,   2,   2,   1,   2,   1,   1,   1,   1,   1,                  0,                  
1,   3,   1,   2,   3,   2,   1,   1,   1,   1,   1,                  0,                  
1,   3,   2,   2,   3,   2,   1,   1,   1,   1,   1,                  0,                  
1,   2,   1,   2,   2,   2,   1,   1,   1,   1,   1,                  0,                  
3,   1,   1,   1,   3,   1,   1,   1,   1,   1,   1,                  0,                  
3,   3,   1,   1,   1,   1,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
3,   3,   1,   1,   3,   1,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
3,   3,   2,   1,   3,   1,   1,   1,   1,   1,   -2^(1/2)/2,         0,                  
3,   3,   2,   1,   2,   1,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
3,   2,   2,   1,   3,   1,   1,   1,   1,   1,   1,                  0,                  
3,   1,   1,   2,   3,   1,   1,   1,   1,   1,   1,                  0,                  
3,   3,   2,   2,   1,   1,   1,   1,   1,   1,   -2^(1/2)/2,         0,                  
3,   3,   1,   2,   3,   1,   1,   1,   1,   1,   -2^(1/2)/2,         0,                  
3,   3,   2,   2,   3,   1,   1,   1,   1,   1,   -2^(1/2)/2,         0,                  
3,   3,   1,   2,   2,   1,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
3,   2,   2,   2,   3,   1,   1,   1,   1,   1,   -1,                 0,                  
3,   1,   2,   1,   3,   2,   1,   1,   1,   1,   1,                  0,                  
3,   3,   1,   1,   1,   2,   1,   1,   1,   1,   -2^(1/2)/2,         0,                  
3,   3,   1,   1,   3,   2,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
3,   3,   2,   1,   3,   2,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
3,   3,   2,   1,   2,   2,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
3,   2,   1,   1,   3,   2,   1,   1,   1,   1,   -1,                 0,                  
3,   1,   2,   2,   3,   2,   1,   1,   1,   1,   1,                  0,                  
3,   3,   2,   2,   1,   2,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
3,   3,   1,   2,   3,   2,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
3,   3,   2,   2,   3,   2,   1,   1,   1,   1,   -2^(1/2)/2,         0,                  
3,   3,   1,   2,   2,   2,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
3,   2,   1,   2,   3,   2,   1,   1,   1,   1,   1,                  0,                  
2,   1,   1,   2,   2,   1,   1,   1,   1,   1,   1,                  0,                  
2,   3,   1,   2,   3,   1,   1,   1,   1,   1,   1,                  0,                  
2,   3,   2,   2,   3,   1,   1,   1,   1,   1,   -1,                 0,                  
2,   2,   2,   2,   1,   1,   1,   1,   1,   1,   -1,                 0,                  
2,   1,   2,   1,   2,   2,   1,   1,   1,   1,   1,                  0,                  
2,   3,   1,   1,   3,   2,   1,   1,   1,   1,   -1,                 0,                  
2,   3,   2,   1,   3,   2,   1,   1,   1,   1,   1,                  0,                  
2,   2,   1,   1,   1,   2,   1,   1,   1,   1,   -1,                 0,                  


==> anc/Fun_RepS3-RepZ2-RepZ2-RepZ2-RepS3.csv <==
X, Y in Fun_RepS3(RepZ2,RepZ2) which is equivalent to RepS3
1 = trivial irrep
2 = sign irrep
3 = 2-dimensional irrep

M1, M2, M3, M4 in RepZ2
1 = trivial irrep
2 = nontrivial irrep

X,   M1,  Y,   M2,  M3,  M4,  i,   k,   l,   j,   real,               imaginary,          
1,   1,   1,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
1,   1,   3,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
1,   2,   3,   1,   2,   1,   1,   1,   1,   1,   1,                  0,                  
1,   2,   2,   1,   2,   1,   1,   1,   1,   1,   1,                  0,                  
1,   1,   3,   2,   1,   2,   1,   1,   1,   1,   1,                  0,                  
1,   1,   2,   2,   1,   2,   1,   1,   1,   1,   1,                  0,                  
1,   2,   1,   2,   2,   2,   1,   1,   1,   1,   1,                  0,                  
1,   2,   3,   2,   2,   2,   1,   1,   1,   1,   1,                  0,                  
3,   1,   1,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
3,   1,   3,   1,   1,   1,   1,   1,   1,   1,   -1/2,               0,                  
3,   1,   3,   1,   2,   1,   1,   1,   1,   1,   -3^(1/2)/2,         0,                  
3,   2,   3,   1,   1,   1,   1,   1,   1,   1,   3^(1/2)/2,          0,                  
3,   2,   3,   1,   2,   1,   1,   1,   1,   1,   1/2,                0,                  
3,   2,   2,   1,   2,   1,   1,   1,   1,   1,   -1,                 0,                  
3,   1,   3,   2,   1,   1,   1,   1,   1,   1,   -3^(1/2)/2,         0,                  
3,   1,   1,   2,   2,   1,   1,   1,   1,   1,   1,                  0,                  
3,   1,   3,   2,   2,   1,   1,   1,   1,   1,   1/2,                0,                  
3,   2,   3,   2,   1,   1,   1,   1,   1,   1,   -1/2,               0,                  
3,   2,   2,   2,   1,   1,   1,   1,   1,   1,   -1,                 0,                  
3,   2,   3,   2,   2,   1,   1,   1,   1,   1,   3^(1/2)/2,          0,                  
3,   1,   3,   1,   1,   2,   1,   1,   1,   1,   3^(1/2)/2,          0,                  
3,   1,   3,   1,   2,   2,   1,   1,   1,   1,   -1/2,               0,                  
3,   1,   2,   1,   2,   2,   1,   1,   1,   1,   -1,                 0,                  
3,   2,   1,   1,   1,   2,   1,   1,   1,   1,   1,                  0,                  
3,   2,   3,   1,   1,   2,   1,   1,   1,   1,   1/2,                0,                  
3,   2,   3,   1,   2,   2,   1,   1,   1,   1,   -3^(1/2)/2,         0,                  
3,   1,   3,   2,   1,   2,   1,   1,   1,   1,   1/2,                0,                  
3,   1,   2,   2,   1,   2,   1,   1,   1,   1,   -1,                 0,                  
3,   1,   3,   2,   2,   2,   1,   1,   1,   1,   3^(1/2)/2,          0,                  
3,   2,   3,   2,   1,   2,   1,   1,   1,   1,   -3^(1/2)/2,         0,                  
3,   2,   1,   2,   2,   2,   1,   1,   1,   1,   1,                  0,                  
3,   2,   3,   2,   2,   2,   1,   1,   1,   1,   -1/2,               0,                  
2,   1,   1,   2,   2,   1,   1,   1,   1,   1,   1,                  0,                  
2,   1,   3,   2,   2,   1,   1,   1,   1,   1,   -1,                 0,                  
2,   2,   3,   2,   1,   1,   1,   1,   1,   1,   -1,                 0,                  
2,   2,   2,   2,   1,   1,   1,   1,   1,   1,   1,                  0,                  
2,   1,   3,   1,   2,   2,   1,   1,   1,   1,   -1,                 0,                  
2,   1,   2,   1,   2,   2,   1,   1,   1,   1,   1,                  0,                  
2,   2,   1,   1,   1,   2,   1,   1,   1,   1,   1,                  0,                  
2,   2,   3,   1,   1,   2,   1,   1,   1,   1,   -1,                 0,                  


==> anc/Fun_RepS3-RepZ2-Vec-Fun_RepS3-RepZ2-RepZ2-RepZ2.csv <==
X1, X3 in Fun_RepS3(RepZ2,Vec) which is equivalent to RepZ3
1 = trivial irrep
2 = nontrivial irrep
3 = conjugate nontrivial irrep

X2 in Fun_RepS3(RepZ2,RepZ2) which is equivalent to RepS3
1 = trivial irrep
2 = sign irrep
3 = 2-dimensional irrep

M1, M3 in RepZ2
1 = trivial irrep
2 = nontrivial irrep

M2 in Vec
1 = unique simple object


X1,  X2,  M1,  M2,  X3,  M3,  i,   k,   l,   j,   real,               imaginary,          
1,   1,   1,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
1,   3,   1,   1,   2,   1,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
1,   3,   2,   1,   2,   1,   1,   1,   1,   1,   0,                  -2^(1/2)/2,         
1,   3,   1,   1,   3,   1,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
1,   3,   2,   1,   3,   1,   1,   1,   1,   1,   0,                  2^(1/2)/2,          
1,   2,   2,   1,   1,   1,   1,   1,   1,   1,   0,                  1,                  
1,   1,   2,   1,   1,   2,   1,   1,   1,   1,   1,                  0,                  
1,   3,   1,   1,   2,   2,   1,   1,   1,   1,   0,                  2^(1/2)/2,          
1,   3,   2,   1,   2,   2,   1,   1,   1,   1,   -2^(1/2)/2,         0,                  
1,   3,   1,   1,   3,   2,   1,   1,   1,   1,   0,                  -2^(1/2)/2,         
1,   3,   2,   1,   3,   2,   1,   1,   1,   1,   -2^(1/2)/2,         0,                  
1,   2,   1,   1,   1,   2,   1,   1,   1,   1,   0,                  1,                  
2,   1,   1,   1,   2,   1,   1,   1,   1,   1,   1,                  0,                  
2,   3,   1,   1,   1,   1,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
2,   3,   2,   1,   1,   1,   1,   1,   1,   1,   0,                  2^(1/2)/2,          
2,   3,   1,   1,   3,   1,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
2,   3,   2,   1,   3,   1,   1,   1,   1,   1,   0,                  -2^(1/2)/2,         
2,   2,   2,   1,   2,   1,   1,   1,   1,   1,   0,                  -1,                 
2,   1,   2,   1,   2,   2,   1,   1,   1,   1,   1,                  0,                  
2,   3,   1,   1,   1,   2,   1,   1,   1,   1,   0,                  -2^(1/2)/2,         
2,   3,   2,   1,   1,   2,   1,   1,   1,   1,   -2^(1/2)/2,         0,                  
2,   3,   1,   1,   3,   2,   1,   1,   1,   1,   0,                  2^(1/2)/2,          
2,   3,   2,   1,   3,   2,   1,   1,   1,   1,   -2^(1/2)/2,         0,                  
2,   2,   1,   1,   2,   2,   1,   1,   1,   1,   0,                  -1,                 
3,   1,   1,   1,   3,   1,   1,   1,   1,   1,   1,                  0,                  
3,   3,   1,   1,   1,   1,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
3,   3,   2,   1,   1,   1,   1,   1,   1,   1,   0,                  -2^(1/2)/2,         
3,   3,   1,   1,   2,   1,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
3,   3,   2,   1,   2,   1,   1,   1,   1,   1,   0,                  2^(1/2)/2,          
3,   2,   2,   1,   3,   1,   1,   1,   1,   1,   0,                  1,                  
3,   1,   2,   1,   3,   2,   1,   1,   1,   1,   1,                  0,                  
3,   3,   1,   1,   1,   2,   1,   1,   1,   1,   0,                  2^(1/2)/2,          
3,   3,   2,   1,   1,   2,   1,   1,   1,   1,   -2^(1/2)/2,         0,                  
3,   3,   1,   1,   2,   2,   1,   1,   1,   1,   0,                  -2^(1/2)/2,         
3,   3,   2,   1,   2,   2,   1,   1,   1,   1,   -2^(1/2)/2,         0,                  
3,   2,   1,   1,   3,   2,   1,   1,   1,   1,   0,                  1,                  


==> anc/Fun_RepS3-RepZ2-Vec-RepZ2-RepS3.csv <==
X in Fun_RepS3(RepZ2,Vec) which is equivalent to RepZ3
1 = trivial irrep
2 = nontrivial irrep
3 = conjugate nontrivial irrep

M1, M2 in RepZ2
1 = trivial irrep
2 = nontrivial irrep

Y in RepS3
1 = trivial irrep
2 = sign irrep
3 = 2-dimensional irrep

N2, N1 in Vec
1 = unique simple object


X,   M1,  Y,   N2,  N1,  M2,  i,   k,   l,   j,   real,               imaginary,          
1,   1,   1,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
1,   1,   3,   1,   1,   1,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
1,   1,   3,   1,   1,   1,   1,   2,   1,   1,   2^(1/2)/2,          0,                  
1,   2,   3,   1,   1,   1,   1,   1,   1,   1,   -2^(1/2)/2,         0,                  
1,   2,   3,   1,   1,   1,   1,   2,   1,   1,   2^(1/2)/2,          0,                  
1,   2,   2,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
1,   1,   3,   1,   1,   2,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
1,   1,   3,   1,   1,   2,   1,   2,   1,   1,   -2^(1/2)/2,         0,                  
1,   1,   2,   1,   1,   2,   1,   1,   1,   1,   1,                  0,                  
1,   2,   1,   1,   1,   2,   1,   1,   1,   1,   1,                  0,                  
1,   2,   3,   1,   1,   2,   1,   1,   1,   1,   -2^(1/2)/2,         0,                  
1,   2,   3,   1,   1,   2,   1,   2,   1,   1,   -2^(1/2)/2,         0,                  
2,   1,   1,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
2,   1,   3,   1,   1,   1,   1,   1,   1,   1,   -2^(1/2)/4,         (2^(1/2)*3^(1/2))/4,
2,   1,   3,   1,   1,   1,   1,   2,   1,   1,   -2^(1/2)/4,         -(2^(1/2)*3^(1/2))/4,
2,   2,   3,   1,   1,   1,   1,   1,   1,   1,   2^(1/2)/4,          -(2^(1/2)*3^(1/2))/4,
2,   2,   3,   1,   1,   1,   1,   2,   1,   1,   -2^(1/2)/4,         -(2^(1/2)*3^(1/2))/4,
2,   2,   2,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
2,   1,   3,   1,   1,   2,   1,   1,   1,   1,   -2^(1/2)/4,         (2^(1/2)*3^(1/2))/4,
2,   1,   3,   1,   1,   2,   1,   2,   1,   1,   2^(1/2)/4,          (2^(1/2)*3^(1/2))/4,
2,   1,   2,   1,   1,   2,   1,   1,   1,   1,   1,                  0,                  
2,   2,   1,   1,   1,   2,   1,   1,   1,   1,   1,                  0,                  
2,   2,   3,   1,   1,   2,   1,   1,   1,   1,   2^(1/2)/4,          -(2^(1/2)*3^(1/2))/4,
2,   2,   3,   1,   1,   2,   1,   2,   1,   1,   2^(1/2)/4,          (2^(1/2)*3^(1/2))/4,
3,   1,   1,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
3,   1,   3,   1,   1,   1,   1,   1,   1,   1,   -2^(1/2)/4,         -(2^(1/2)*3^(1/2))/4,
3,   1,   3,   1,   1,   1,   1,   2,   1,   1,   -2^(1/2)/4,         (2^(1/2)*3^(1/2))/4,
3,   2,   3,   1,   1,   1,   1,   1,   1,   1,   2^(1/2)/4,          (2^(1/2)*3^(1/2))/4,
3,   2,   3,   1,   1,   1,   1,   2,   1,   1,   -2^(1/2)/4,         (2^(1/2)*3^(1/2))/4,
3,   2,   2,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
3,   1,   3,   1,   1,   2,   1,   1,   1,   1,   -2^(1/2)/4,         -(2^(1/2)*3^(1/2))/4,
3,   1,   3,   1,   1,   2,   1,   2,   1,   1,   2^(1/2)/4,          -(2^(1/2)*3^(1/2))/4,
3,   1,   2,   1,   1,   2,   1,   1,   1,   1,   1,                  0,                  
3,   2,   1,   1,   1,   2,   1,   1,   1,   1,   1,                  0,                  
3,   2,   3,   1,   1,   2,   1,   1,   1,   1,   2^(1/2)/4,          (2^(1/2)*3^(1/2))/4,
3,   2,   3,   1,   1,   2,   1,   2,   1,   1,   2^(1/2)/4,          -(2^(1/2)*3^(1/2))/4,


==> anc/Fun_RepS3-RepZ3-RepZ3-Fun_RepS3-RepZ3-RepZ3-Fun_RepS3-RepZ3-RepZ3.csv <==
X1, X2, X3, X4, X5, X6 in Fun_RepS3(RepZ3,RepZ3) which is equivalent to VecS3
1 = 1
2 = r
3 = rs
4 = rs^2
5 = s
6 = s^2

X1,  X2,  X3,  X4,  X5,  X6,  i,   k,   l,   j,   real,               imaginary,          
1,   1,   1,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
5,   6,   5,   5,   1,   1,   1,   1,   1,   1,   1,                  0,                  
6,   5,   6,   6,   1,   1,   1,   1,   1,   1,   1,                  0,                  
2,   2,   2,   2,   1,   1,   1,   1,   1,   1,   1,                  0,                  
3,   3,   3,   3,   1,   1,   1,   1,   1,   1,   1,                  0,                  
4,   4,   4,   4,   1,   1,   1,   1,   1,   1,   1,                  0,                  
1,   5,   6,   1,   5,   1,   1,   1,   1,   1,   1,                  0,                  
5,   1,   1,   5,   5,   1,   1,   1,   1,   1,   1,                  0,                  
6,   6,   5,   6,   5,   1,   1,   1,   1,   1,   1,                  0,                  
2,   3,   3,   2,   5,   1,   1,   1,   1,   1,   1,                  0,                  
3,   4,   4,   3,   5,   1,   1,   1,   1,   1,   1,                  0,                  
4,   2,   2,   4,   5,   1,   1,   1,   1,   1,   1,                  0,                  
1,   6,   5,   1,   6,   1,   1,   1,   1,   1,   1,                  0,                  
5,   5,   6,   5,   6,   1,   1,   1,   1,   1,   1,                  0,                  
6,   1,   1,   6,   6,   1,   1,   1,   1,   1,   1,                  0,                  
2,   4,   4,   2,   6,   1,   1,   1,   1,   1,   1,                  0,                  
3,   2,   2,   3,   6,   1,   1,   1,   1,   1,   1,                  0,                  
4,   3,   3,   4,   6,   1,   1,   1,   1,   1,   1,                  0,                  
1,   2,   2,   1,   2,   1,   1,   1,   1,   1,   1,                  0,                  
5,   3,   3,   5,   2,   1,   1,   1,   1,   1,   1,                  0,                  
6,   4,   4,   6,   2,   1,   1,   1,   1,   1,   1,                  0,                  
2,   1,   1,   2,   2,   1,   1,   1,   1,   1,   1,                  0,                  
3,   6,   5,   3,   2,   1,   1,   1,   1,   1,   1,                  0,                  
4,   5,   6,   4,   2,   1,   1,   1,   1,   1,   1,                  0,                  
1,   3,   3,   1,   3,   1,   1,   1,   1,   1,   1,                  0,                  
5,   4,   4,   5,   3,   1,   1,   1,   1,   1,   1,                  0,                  
6,   2,   2,   6,   3,   1,   1,   1,   1,   1,   1,                  0,                  
2,   5,   6,   2,   3,   1,   1,   1,   1,   1,   1,                  0,                  
3,   1,   1,   3,   3,   1,   1,   1,   1,   1,   1,                  0,                  
4,   6,   5,   4,   3,   1,   1,   1,   1,   1,   1,                  0,                  
1,   4,   4,   1,   4,   1,   1,   1,   1,   1,   1,                  0,                  
5,   2,   2,   5,   4,   1,   1,   1,   1,   1,   1,                  0,                  
6,   3,   3,   6,   4,   1,   1,   1,   1,   1,   1,                  0,                  
2,   6,   5,   2,   4,   1,   1,   1,   1,   1,   1,                  0,                  
3,   5,   6,   3,   4,   1,   1,   1,   1,   1,   1,                  0,                  
4,   1,   1,   4,   4,   1,   1,   1,   1,   1,   1,                  0,                  
6,   5,   1,   1,   1,   5,   1,   1,   1,   1,   1,                  0,                  
1,   1,   5,   5,   1,   5,   1,   1,   1,   1,   1,                  0,                  
5,   6,   6,   6,   1,   5,   1,   1,   1,   1,   1,                  0,                  
4,   4,   2,   2,   1,   5,   1,   1,   1,   1,   1,                  0,                  
2,   2,   3,   3,   1,   5,   1,   1,   1,   1,   1,                  0,                  
3,   3,   4,   4,   1,   5,   1,   1,   1,   1,   1,                  0,                  
6,   6,   6,   1,   5,   5,   1,   1,   1,   1,   1,                  0,                  
1,   5,   1,   5,   5,   5,   1,   1,   1,   1,   1,                  0,                  
5,   1,   5,   6,   5,   5,   1,   1,   1,   1,   1,                  0,                  
4,   2,   3,   2,   5,   5,   1,   1,   1,   1,   1,                  0,                  
2,   3,   4,   3,   5,   5,   1,   1,   1,   1,   1,                  0,                  
3,   4,   2,   4,   5,   5,   1,   1,   1,   1,   1,                  0,                  
6,   1,   5,   1,   6,   5,   1,   1,   1,   1,   1,                  0,                  
1,   6,   6,   5,   6,   5,   1,   1,   1,   1,   1,                  0,                  
5,   5,   1,   6,   6,   5,   1,   1,   1,   1,   1,                  0,                  
4,   3,   4,   2,   6,   5,   1,   1,   1,   1,   1,                  0,                  
2,   4,   2,   3,   6,   5,   1,   1,   1,   1,   1,                  0,                  
3,   2,   3,   4,   6,   5,   1,   1,   1,   1,   1,                  0,                  
6,   4,   2,   1,   2,   5,   1,   1,   1,   1,   1,                  0,                  
1,   2,   3,   5,   2,   5,   1,   1,   1,   1,   1,                  0,                  
5,   3,   4,   6,   2,   5,   1,   1,   1,   1,   1,                  0,                  
4,   5,   1,   2,   2,   5,   1,   1,   1,   1,   1,                  0,                  
2,   1,   5,   3,   2,   5,   1,   1,   1,   1,   1,                  0,                  
3,   6,   6,   4,   2,   5,   1,   1,   1,   1,   1,                  0,                  
6,   2,   3,   1,   3,   5,   1,   1,   1,   1,   1,                  0,                  
1,   3,   4,   5,   3,   5,   1,   1,   1,   1,   1,                  0,                  
5,   4,   2,   6,   3,   5,   1,   1,   1,   1,   1,                  0,                  
4,   6,   6,   2,   3,   5,   1,   1,   1,   1,   1,                  0,                  
2,   5,   1,   3,   3,   5,   1,   1,   1,   1,   1,                  0,                  
3,   1,   5,   4,   3,   5,   1,   1,   1,   1,   1,                  0,                  
6,   3,   4,   1,   4,   5,   1,   1,   1,   1,   1,                  0,                  
1,   4,   2,   5,   4,   5,   1,   1,   1,   1,   1,                  0,                  
5,   2,   3,   6,   4,   5,   1,   1,   1,   1,   1,                  0,                  
4,   1,   5,   2,   4,   5,   1,   1,   1,   1,   1,                  0,                  
2,   6,   6,   3,   4,   5,   1,   1,   1,   1,   1,                  0,                  
3,   5,   1,   4,   4,   5,   1,   1,   1,   1,   1,                  0,                  
5,   6,   1,   1,   1,   6,   1,   1,   1,   1,   1,                  0,                  
6,   5,   5,   5,   1,   6,   1,   1,   1,   1,   1,                  0,                  
1,   1,   6,   6,   1,   6,   1,   1,   1,   1,   1,                  0,                  
3,   3,   2,   2,   1,   6,   1,   1,   1,   1,   1,                  0,                  
4,   4,   3,   3,   1,   6,   1,   1,   1,   1,   1,                  0,                  
2,   2,   4,   4,   1,   6,   1,   1,   1,   1,   1,                  0,                  
5,   1,   6,   1,   5,   6,   1,   1,   1,   1,   1,                  0,                  
6,   6,   1,   5,   5,   6,   1,   1,   1,   1,   1,                  0,                  
1,   5,   5,   6,   5,   6,   1,   1,   1,   1,   1,                  0,                  
3,   4,   3,   2,   5,   6,   1,   1,   1,   1,   1,                  0,                  
4,   2,   4,   3,   5,   6,   1,   1,   1,   1,   1,                  0,                  
2,   3,   2,   4,   5,   6,   1,   1,   1,   1,   1,                  0,                  
5,   5,   5,   1,   6,   6,   1,   1,   1,   1,   1,                  0,                  
6,   1,   6,   5,   6,   6,   1,   1,   1,   1,   1,                  0,                  
1,   6,   1,   6,   6,   6,   1,   1,   1,   1,   1,                  0,                  
3,   2,   4,   2,   6,   6,   1,   1,   1,   1,   1,                  0,                  
4,   3,   2,   3,   6,   6,   1,   1,   1,   1,   1,                  0,                  
2,   4,   3,   4,   6,   6,   1,   1,   1,   1,   1,                  0,                  
5,   3,   2,   1,   2,   6,   1,   1,   1,   1,   1,                  0,                  
6,   4,   3,   5,   2,   6,   1,   1,   1,   1,   1,                  0,                  
1,   2,   4,   6,   2,   6,   1,   1,   1,   1,   1,                  0,                  
3,   6,   1,   2,   2,   6,   1,   1,   1,   1,   1,                  0,                  
4,   5,   5,   3,   2,   6,   1,   1,   1,   1,   1,                  0,                  
2,   1,   6,   4,   2,   6,   1,   1,   1,   1,   1,                  0,                  
5,   4,   3,   1,   3,   6,   1,   1,   1,   1,   1,                  0,                  
6,   2,   4,   5,   3,   6,   1,   1,   1,   1,   1,                  0,                  
1,   3,   2,   6,   3,   6,   1,   1,   1,   1,   1,                  0,                  
3,   1,   6,   2,   3,   6,   1,   1,   1,   1,   1,                  0,                  
4,   6,   1,   3,   3,   6,   1,   1,   1,   1,   1,                  0,                  
2,   5,   5,   4,   3,   6,   1,   1,   1,   1,   1,                  0,                  
5,   2,   4,   1,   4,   6,   1,   1,   1,   1,   1,                  0,                  
6,   3,   2,   5,   4,   6,   1,   1,   1,   1,   1,                  0,                  
1,   4,   3,   6,   4,   6,   1,   1,   1,   1,   1,                  0,                  
3,   5,   5,   2,   4,   6,   1,   1,   1,   1,   1,                  0,                  
4,   1,   6,   3,   4,   6,   1,   1,   1,   1,   1,                  0,                  
2,   6,   1,   4,   4,   6,   1,   1,   1,   1,   1,                  0,                  
2,   2,   1,   1,   1,   2,   1,   1,   1,   1,   1,                  0,                  
4,   4,   5,   5,   1,   2,   1,   1,   1,   1,   1,                  0,                  
3,   3,   6,   6,   1,   2,   1,   1,   1,   1,   1,                  0,                  
1,   1,   2,   2,   1,   2,   1,   1,   1,   1,   1,                  0,                  
6,   5,   3,   3,   1,   2,   1,   1,   1,   1,   1,                  0,                  
5,   6,   4,   4,   1,   2,   1,   1,   1,   1,   1,                  0,                  
2,   3,   6,   1,   5,   2,   1,   1,   1,   1,   1,                  0,                  
4,   2,   1,   5,   5,   2,   1,   1,   1,   1,   1,                  0,                  
3,   4,   5,   6,   5,   2,   1,   1,   1,   1,   1,                  0,                  
1,   5,   3,   2,   5,   2,   1,   1,   1,   1,   1,                  0,                  
6,   6,   4,   3,   5,   2,   1,   1,   1,   1,   1,                  0,                  
5,   1,   2,   4,   5,   2,   1,   1,   1,   1,   1,                  0,                  
2,   4,   5,   1,   6,   2,   1,   1,   1,   1,   1,                  0,                  
4,   3,   6,   5,   6,   2,   1,   1,   1,   1,   1,                  0,                  
3,   2,   1,   6,   6,   2,   1,   1,   1,   1,   1,                  0,                  
1,   6,   4,   2,   6,   2,   1,   1,   1,   1,   1,                  0,                  
6,   1,   2,   3,   6,   2,   1,   1,   1,   1,   1,                  0,                  
5,   5,   3,   4,   6,   2,   1,   1,   1,   1,   1,                  0,                  
2,   1,   2,   1,   2,   2,   1,   1,   1,   1,   1,                  0,                  
4,   5,   3,   5,   2,   2,   1,   1,   1,   1,   1,                  0,                  
3,   6,   4,   6,   2,   2,   1,   1,   1,   1,   1,                  0,                  
1,   2,   1,   2,   2,   2,   1,   1,   1,   1,   1,                  0,                  
6,   4,   5,   3,   2,   2,   1,   1,   1,   1,   1,                  0,                  
5,   3,   6,   4,   2,   2,   1,   1,   1,   1,   1,                  0,                  
2,   5,   3,   1,   3,   2,   1,   1,   1,   1,   1,                  0,                  
4,   6,   4,   5,   3,   2,   1,   1,   1,   1,   1,                  0,                  
3,   1,   2,   6,   3,   2,   1,   1,   1,   1,   1,                  0,                  
1,   3,   6,   2,   3,   2,   1,   1,   1,   1,   1,                  0,                  
6,   2,   1,   3,   3,   2,   1,   1,   1,   1,   1,                  0,                  
5,   4,   5,   4,   3,   2,   1,   1,   1,   1,   1,                  0,                  
2,   6,   4,   1,   4,   2,   1,   1,   1,   1,   1,                  0,                  
4,   1,   2,   5,   4,   2,   1,   1,   1,   1,   1,                  0,                  
3,   5,   3,   6,   4,   2,   1,   1,   1,   1,   1,                  0,                  
1,   4,   5,   2,   4,   2,   1,   1,   1,   1,   1,                  0,                  
6,   3,   6,   3,   4,   2,   1,   1,   1,   1,   1,                  0,                  
5,   2,   1,   4,   4,   2,   1,   1,   1,   1,   1,                  0,                  
3,   3,   1,   1,   1,   3,   1,   1,   1,   1,   1,                  0,                  
2,   2,   5,   5,   1,   3,   1,   1,   1,   1,   1,                  0,                  
4,   4,   6,   6,   1,   3,   1,   1,   1,   1,   1,                  0,                  
5,   6,   2,   2,   1,   3,   1,   1,   1,   1,   1,                  0,                  
1,   1,   3,   3,   1,   3,   1,   1,   1,   1,   1,                  0,                  
6,   5,   4,   4,   1,   3,   1,   1,   1,   1,   1,                  0,                  
3,   4,   6,   1,   5,   3,   1,   1,   1,   1,   1,                  0,                  
2,   3,   1,   5,   5,   3,   1,   1,   1,   1,   1,                  0,                  
4,   2,   5,   6,   5,   3,   1,   1,   1,   1,   1,                  0,                  
5,   1,   3,   2,   5,   3,   1,   1,   1,   1,   1,                  0,                  
1,   5,   4,   3,   5,   3,   1,   1,   1,   1,   1,                  0,                  
6,   6,   2,   4,   5,   3,   1,   1,   1,   1,   1,                  0,                  
3,   2,   5,   1,   6,   3,   1,   1,   1,   1,   1,                  0,                  
2,   4,   6,   5,   6,   3,   1,   1,   1,   1,   1,                  0,                  
4,   3,   1,   6,   6,   3,   1,   1,   1,   1,   1,                  0,                  
5,   5,   4,   2,   6,   3,   1,   1,   1,   1,   1,                  0,                  
1,   6,   2,   3,   6,   3,   1,   1,   1,   1,   1,                  0,                  
6,   1,   3,   4,   6,   3,   1,   1,   1,   1,   1,                  0,                  
3,   6,   2,   1,   2,   3,   1,   1,   1,   1,   1,                  0,                  
2,   1,   3,   5,   2,   3,   1,   1,   1,   1,   1,                  0,                  
4,   5,   4,   6,   2,   3,   1,   1,   1,   1,   1,                  0,                  
5,   3,   1,   2,   2,   3,   1,   1,   1,   1,   1,                  0,                  
1,   2,   5,   3,   2,   3,   1,   1,   1,   1,   1,                  0,                  
6,   4,   6,   4,   2,   3,   1,   1,   1,   1,   1,                  0,                  
3,   1,   3,   1,   3,   3,   1,   1,   1,   1,   1,                  0,                  
2,   5,   4,   5,   3,   3,   1,   1,   1,   1,   1,                  0,                  
4,   6,   2,   6,   3,   3,   1,   1,   1,   1,   1,                  0,                  
5,   4,   6,   2,   3,   3,   1,   1,   1,   1,   1,                  0,                  
1,   3,   1,   3,   3,   3,   1,   1,   1,   1,   1,                  0,                  
6,   2,   5,   4,   3,   3,   1,   1,   1,   1,   1,                  0,                  
3,   5,   4,   1,   4,   3,   1,   1,   1,   1,   1,                  0,                  
2,   6,   2,   5,   4,   3,   1,   1,   1,   1,   1,                  0,                  
4,   1,   3,   6,   4,   3,   1,   1,   1,   1,   1,                  0,                  
5,   2,   5,   2,   4,   3,   1,   1,   1,   1,   1,                  0,                  
1,   4,   6,   3,   4,   3,   1,   1,   1,   1,   1,                  0,                  
6,   3,   1,   4,   4,   3,   1,   1,   1,   1,   1,                  0,                  
4,   4,   1,   1,   1,   4,   1,   1,   1,   1,   1,                  0,                  
3,   3,   5,   5,   1,   4,   1,   1,   1,   1,   1,                  0,                  
2,   2,   6,   6,   1,   4,   1,   1,   1,   1,   1,                  0,                  
6,   5,   2,   2,   1,   4,   1,   1,   1,   1,   1,                  0,                  
5,   6,   3,   3,   1,   4,   1,   1,   1,   1,   1,                  0,                  
1,   1,   4,   4,   1,   4,   1,   1,   1,   1,   1,                  0,                  
4,   2,   6,   1,   5,   4,   1,   1,   1,   1,   1,                  0,                  
3,   4,   1,   5,   5,   4,   1,   1,   1,   1,   1,                  0,                  
2,   3,   5,   6,   5,   4,   1,   1,   1,   1,   1,                  0,                  
6,   6,   3,   2,   5,   4,   1,   1,   1,   1,   1,                  0,                  
5,   1,   4,   3,   5,   4,   1,   1,   1,   1,   1,                  0,                  
1,   5,   2,   4,   5,   4,   1,   1,   1,   1,   1,                  0,                  
4,   3,   5,   1,   6,   4,   1,   1,   1,   1,   1,                  0,                  
3,   2,   6,   5,   6,   4,   1,   1,   1,   1,   1,                  0,                  
2,   4,   1,   6,   6,   4,   1,   1,   1,   1,   1,                  0,                  
6,   1,   4,   2,   6,   4,   1,   1,   1,   1,   1,                  0,                  
5,   5,   2,   3,   6,   4,   1,   1,   1,   1,   1,                  0,                  
1,   6,   3,   4,   6,   4,   1,   1,   1,   1,   1,                  0,                  
4,   5,   2,   1,   2,   4,   1,   1,   1,   1,   1,                  0,                  
3,   6,   3,   5,   2,   4,   1,   1,   1,   1,   1,                  0,                  
2,   1,   4,   6,   2,   4,   1,   1,   1,   1,   1,                  0,                  
6,   4,   1,   2,   2,   4,   1,   1,   1,   1,   1,                  0,                  
5,   3,   5,   3,   2,   4,   1,   1,   1,   1,   1,                  0,                  
1,   2,   6,   4,   2,   4,   1,   1,   1,   1,   1,                  0,                  
4,   6,   3,   1,   3,   4,   1,   1,   1,   1,   1,                  0,                  
3,   1,   4,   5,   3,   4,   1,   1,   1,   1,   1,                  0,                  
2,   5,   2,   6,   3,   4,   1,   1,   1,   1,   1,                  0,                  
6,   2,   6,   2,   3,   4,   1,   1,   1,   1,   1,                  0,                  
5,   4,   1,   3,   3,   4,   1,   1,   1,   1,   1,                  0,                  
1,   3,   5,   4,   3,   4,   1,   1,   1,   1,   1,                  0,                  
4,   1,   4,   1,   4,   4,   1,   1,   1,   1,   1,                  0,                  
3,   5,   2,   5,   4,   4,   1,   1,   1,   1,   1,                  0,                  
2,   6,   3,   6,   4,   4,   1,   1,   1,   1,   1,                  0,                  
6,   3,   5,   2,   4,   4,   1,   1,   1,   1,   1,                  0,                  
5,   2,   6,   3,   4,   4,   1,   1,   1,   1,   1,                  0,                  
1,   4,   1,   4,   4,   4,   1,   1,   1,   1,   1,                  0,                  


==> anc/Fun_RepS3-RepZ3-RepZ3-Fun_RepS3-RepZ3-RepZ3-RepZ3.csv <==
X1, X2, X3 in Fun_RepS3(RepZ3,RepZ3) which is equivalent to VecS3
1 = 1
2 = r
3 = rs
4 = rs^2
5 = s
6 = s^2

M1, M2, M3 in RepZ3
1 = trivial irrep
2 = nontrivial irrep
3 = conjugate nontrivial irrep

X1,  X2,  M1,  M2,  X3,  M3,  i,   k,   l,   j,   real,               imaginary,          
1,   1,   1,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
2,   2,   1,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
5,   6,   2,   2,   1,   1,   1,   1,   1,   1,   1,                  0,                  
4,   4,   2,   2,   1,   1,   1,   1,   1,   1,   1,                  0,                  
6,   5,   3,   3,   1,   1,   1,   1,   1,   1,   1,                  0,                  
3,   3,   3,   3,   1,   1,   1,   1,   1,   1,   1,                  0,                  
1,   5,   3,   1,   5,   1,   1,   1,   1,   1,   1,                  0,                  
2,   3,   3,   1,   5,   1,   1,   1,   1,   1,   1,                  0,                  
5,   1,   1,   2,   5,   1,   1,   1,   1,   1,   1,                  0,                  
4,   2,   1,   2,   5,   1,   1,   1,   1,   1,   1,                  0,                  
6,   6,   2,   3,   5,   1,   1,   1,   1,   1,   1,                  0,                  
3,   4,   2,   3,   5,   1,   1,   1,   1,   1,   1,                  0,                  
1,   6,   2,   1,   6,   1,   1,   1,   1,   1,   1,                  0,                  
2,   4,   2,   1,   6,   1,   1,   1,   1,   1,   1,                  0,                  
5,   5,   3,   2,   6,   1,   1,   1,   1,   1,   1,                  0,                  
4,   3,   3,   2,   6,   1,   1,   1,   1,   1,   1,                  0,                  
6,   1,   1,   3,   6,   1,   1,   1,   1,   1,   1,                  0,                  
3,   2,   1,   3,   6,   1,   1,   1,   1,   1,   1,                  0,                  
2,   1,   1,   1,   2,   1,   1,   1,   1,   1,   1,                  0,                  
1,   2,   1,   1,   2,   1,   1,   1,   1,   1,   1,                  0,                  
4,   5,   3,   2,   2,   1,   1,   1,   1,   1,   1,                  0,                  
5,   3,   3,   2,   2,   1,   1,   1,   1,   1,   1,                  0,                  
3,   6,   2,   3,   2,   1,   1,   1,   1,   1,   1,                  0,                  
6,   4,   2,   3,   2,   1,   1,   1,   1,   1,   1,                  0,                  
2,   5,   3,   1,   3,   1,   1,   1,   1,   1,   1,                  0,                  
1,   3,   3,   1,   3,   1,   1,   1,   1,   1,   1,                  0,                  
4,   6,   2,   2,   3,   1,   1,   1,   1,   1,   1,                  0,                  
5,   4,   2,   2,   3,   1,   1,   1,   1,   1,   1,                  0,                  
3,   1,   1,   3,   3,   1,   1,   1,   1,   1,   1,                  0,                  
6,   2,   1,   3,   3,   1,   1,   1,   1,   1,   1,                  0,                  
2,   6,   2,   1,   4,   1,   1,   1,   1,   1,   1,                  0,                  
1,   4,   2,   1,   4,   1,   1,   1,   1,   1,   1,                  0,                  
4,   1,   1,   2,   4,   1,   1,   1,   1,   1,   1,                  0,                  
5,   2,   1,   2,   4,   1,   1,   1,   1,   1,   1,                  0,                  
3,   5,   3,   3,   4,   1,   1,   1,   1,   1,   1,                  0,                  
6,   3,   3,   3,   4,   1,   1,   1,   1,   1,   1,                  0,                  
6,   5,   1,   1,   1,   2,   1,   1,   1,   1,   1,                  0,                  
4,   4,   1,   1,   1,   2,   1,   1,   1,   1,   1,                  0,                  
1,   1,   2,   2,   1,   2,   1,   1,   1,   1,   1,                  0,                  
3,   3,   2,   2,   1,   2,   1,   1,   1,   1,   1,                  0,                  
5,   6,   3,   3,   1,   2,   1,   1,   1,   1,   1,                  0,                  
2,   2,   3,   3,   1,   2,   1,   1,   1,   1,   1,                  0,                  
6,   6,   3,   1,   5,   2,   1,   1,   1,   1,   1,                  0,                  
4,   2,   3,   1,   5,   2,   1,   1,   1,   1,   1,                  0,                  
1,   5,   1,   2,   5,   2,   1,   1,   1,   1,   1,                  0,                  
3,   4,   1,   2,   5,   2,   1,   1,   1,   1,   1,                  0,                  
5,   1,   2,   3,   5,   2,   1,   1,   1,   1,   1,                  0,                  
2,   3,   2,   3,   5,   2,   1,   1,   1,   1,   1,                  0,                  
6,   1,   2,   1,   6,   2,   1,   1,   1,   1,   1,                  0,                  
4,   3,   2,   1,   6,   2,   1,   1,   1,   1,   1,                  0,                  
1,   6,   3,   2,   6,   2,   1,   1,   1,   1,   1,                  0,                  
3,   2,   3,   2,   6,   2,   1,   1,   1,   1,   1,                  0,                  
5,   5,   1,   3,   6,   2,   1,   1,   1,   1,   1,                  0,                  
2,   4,   1,   3,   6,   2,   1,   1,   1,   1,   1,                  0,                  
4,   5,   1,   1,   2,   2,   1,   1,   1,   1,   1,                  0,                  
6,   4,   1,   1,   2,   2,   1,   1,   1,   1,   1,                  0,                  
3,   6,   3,   2,   2,   2,   1,   1,   1,   1,   1,                  0,                  
1,   2,   3,   2,   2,   2,   1,   1,   1,   1,   1,                  0,                  
2,   1,   2,   3,   2,   2,   1,   1,   1,   1,   1,                  0,                  
5,   3,   2,   3,   2,   2,   1,   1,   1,   1,   1,                  0,                  
4,   6,   3,   1,   3,   2,   1,   1,   1,   1,   1,                  0,                  
6,   2,   3,   1,   3,   2,   1,   1,   1,   1,   1,                  0,                  
3,   1,   2,   2,   3,   2,   1,   1,   1,   1,   1,                  0,                  
1,   3,   2,   2,   3,   2,   1,   1,   1,   1,   1,                  0,                  
2,   5,   1,   3,   3,   2,   1,   1,   1,   1,   1,                  0,                  
5,   4,   1,   3,   3,   2,   1,   1,   1,   1,   1,                  0,                  
4,   1,   2,   1,   4,   2,   1,   1,   1,   1,   1,                  0,                  
6,   3,   2,   1,   4,   2,   1,   1,   1,   1,   1,                  0,                  
3,   5,   1,   2,   4,   2,   1,   1,   1,   1,   1,                  0,                  
1,   4,   1,   2,   4,   2,   1,   1,   1,   1,   1,                  0,                  
2,   6,   3,   3,   4,   2,   1,   1,   1,   1,   1,                  0,                  
5,   2,   3,   3,   4,   2,   1,   1,   1,   1,   1,                  0,                  
5,   6,   1,   1,   1,   3,   1,   1,   1,   1,   1,                  0,                  
3,   3,   1,   1,   1,   3,   1,   1,   1,   1,   1,                  0,                  
6,   5,   2,   2,   1,   3,   1,   1,   1,   1,   1,                  0,                  
2,   2,   2,   2,   1,   3,   1,   1,   1,   1,   1,                  0,                  
1,   1,   3,   3,   1,   3,   1,   1,   1,   1,   1,                  0,                  
4,   4,   3,   3,   1,   3,   1,   1,   1,   1,   1,                  0,                  
5,   1,   3,   1,   5,   3,   1,   1,   1,   1,   1,                  0,                  
3,   4,   3,   1,   5,   3,   1,   1,   1,   1,   1,                  0,                  
6,   6,   1,   2,   5,   3,   1,   1,   1,   1,   1,                  0,                  
2,   3,   1,   2,   5,   3,   1,   1,   1,   1,   1,                  0,                  
1,   5,   2,   3,   5,   3,   1,   1,   1,   1,   1,                  0,                  
4,   2,   2,   3,   5,   3,   1,   1,   1,   1,   1,                  0,                  
5,   5,   2,   1,   6,   3,   1,   1,   1,   1,   1,                  0,                  
3,   2,   2,   1,   6,   3,   1,   1,   1,   1,   1,                  0,                  
6,   1,   3,   2,   6,   3,   1,   1,   1,   1,   1,                  0,                  
2,   4,   3,   2,   6,   3,   1,   1,   1,   1,   1,                  0,                  
1,   6,   1,   3,   6,   3,   1,   1,   1,   1,   1,                  0,                  
4,   3,   1,   3,   6,   3,   1,   1,   1,   1,   1,                  0,                  
3,   6,   1,   1,   2,   3,   1,   1,   1,   1,   1,                  0,                  
5,   3,   1,   1,   2,   3,   1,   1,   1,   1,   1,                  0,                  
2,   1,   3,   2,   2,   3,   1,   1,   1,   1,   1,                  0,                  
6,   4,   3,   2,   2,   3,   1,   1,   1,   1,   1,                  0,                  
4,   5,   2,   3,   2,   3,   1,   1,   1,   1,   1,                  0,                  
1,   2,   2,   3,   2,   3,   1,   1,   1,   1,   1,                  0,                  
3,   1,   3,   1,   3,   3,   1,   1,   1,   1,   1,                  0,                  
5,   4,   3,   1,   3,   3,   1,   1,   1,   1,   1,                  0,                  
2,   5,   2,   2,   3,   3,   1,   1,   1,   1,   1,                  0,                  
6,   2,   2,   2,   3,   3,   1,   1,   1,   1,   1,                  0,                  
4,   6,   1,   3,   3,   3,   1,   1,   1,   1,   1,                  0,                  
1,   3,   1,   3,   3,   3,   1,   1,   1,   1,   1,                  0,                  
3,   5,   2,   1,   4,   3,   1,   1,   1,   1,   1,                  0,                  
5,   2,   2,   1,   4,   3,   1,   1,   1,   1,   1,                  0,                  
2,   6,   1,   2,   4,   3,   1,   1,   1,   1,   1,                  0,                  
6,   3,   1,   2,   4,   3,   1,   1,   1,   1,   1,                  0,                  
4,   1,   3,   3,   4,   3,   1,   1,   1,   1,   1,                  0,                  
1,   4,   3,   3,   4,   3,   1,   1,   1,   1,   1,                  0,                  


==> anc/Fun_RepS3-RepZ3-RepZ3-RepZ3-RepS3.csv <==
X in Fun_RepS3(RepZ3,RepZ3) which is equivalent to VecS3
1 = 1
2 = r
3 = rs
4 = rs^2
5 = s
6 = s^2

M1, M2, M3, M4 in RepZ3
1 = trivial irrep
2 = nontrivial irrep
3 = conjugate nontrivial irrep

Y in RepS3
1 = trivial irrep
2 = sign irrep
3 = 2-dimensional irrep

X,   M1,  Y,   M2,  M3,  M4,  i,   k,   l,   j,   real,               imaginary,          
1,   1,   1,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
1,   1,   3,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
1,   1,   3,   1,   1,   1,   1,   2,   2,   1,   1,                  0,                  
1,   1,   2,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
5,   1,   1,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
5,   1,   3,   1,   1,   1,   1,   1,   1,   1,   -1/2,               3^(1/2)/2,          
5,   1,   3,   1,   1,   1,   1,   2,   2,   1,   -1/2,               -3^(1/2)/2,         
5,   1,   2,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
6,   1,   1,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
6,   1,   3,   1,   1,   1,   1,   1,   1,   1,   -1/2,               -3^(1/2)/2,         
6,   1,   3,   1,   1,   1,   1,   2,   2,   1,   -1/2,               3^(1/2)/2,          
6,   1,   2,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
2,   1,   1,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
2,   1,   3,   1,   1,   1,   1,   1,   2,   1,   1,                  0,                  
2,   1,   3,   1,   1,   1,   1,   2,   1,   1,   1,                  0,                  
2,   1,   2,   1,   1,   1,   1,   1,   1,   1,   -1,                 0,                  
3,   1,   1,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
3,   1,   3,   1,   1,   1,   1,   1,   2,   1,   -1/2,               -3^(1/2)/2,         
3,   1,   3,   1,   1,   1,   1,   2,   1,   1,   -1/2,               3^(1/2)/2,          
3,   1,   2,   1,   1,   1,   1,   1,   1,   1,   -1,                 0,                  
4,   1,   1,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
4,   1,   3,   1,   1,   1,   1,   1,   2,   1,   -1/2,               3^(1/2)/2,          
4,   1,   3,   1,   1,   1,   1,   2,   1,   1,   -1/2,               -3^(1/2)/2,         
4,   1,   2,   1,   1,   1,   1,   1,   1,   1,   -1,                 0,                  


==> anc/Fun_RepS3-Vec-Vec-Fun_RepS3-RepZ2-Vec-Fun_RepS3-RepZ2-RepZ2.csv <==
X1 in Fun_RepS3(Vec,Vec) which is equivalent to VecS3
1 = 1
2 = r
3 = rs
4 = rs^2
5 = s
6 = s^2

X2, X4, X5, X6 in Fun_RepS3(RepZ2,Vec) which is equivalent to RepZ3
1 = trivial irrep
2 = nontrivial irrep
3 = conjugate nontrivial irrep

X3 in Fun_RepS3(RepZ2,RepZ2) which is equivalent to RepS3
1 = trivial irrep
2 = sign irrep
3 = 2-dimensional irrep

X1,  X2,  X3,  X4,  X5,  X6,  i,   k,   l,   j,   real,               imaginary,          
1,   1,   1,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
1,   1,   2,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
1,   2,   3,   1,   2,   1,   1,   1,   1,   1,   1,                  0,                  
1,   3,   3,   1,   3,   1,   1,   1,   1,   1,   1,                  0,                  
1,   1,   3,   2,   1,   2,   1,   1,   1,   1,   1,                  0,                  
1,   2,   1,   2,   2,   2,   1,   1,   1,   1,   1,                  0,                  
1,   2,   2,   2,   2,   2,   1,   1,   1,   1,   1,                  0,                  
1,   3,   3,   2,   3,   2,   1,   1,   1,   1,   1,                  0,                  
1,   1,   3,   3,   1,   3,   1,   1,   1,   1,   1,                  0,                  
1,   2,   3,   3,   2,   3,   1,   1,   1,   1,   1,                  0,                  
1,   3,   1,   3,   3,   3,   1,   1,   1,   1,   1,                  0,                  
1,   3,   2,   3,   3,   3,   1,   1,   1,   1,   1,                  0,                  
5,   1,   1,   2,   2,   1,   1,   1,   1,   1,   1,                  0,                  
5,   1,   2,   2,   2,   1,   1,   1,   1,   1,   -1,                 0,                  
5,   2,   3,   2,   3,   1,   1,   1,   1,   1,   1,                  0,                  
5,   3,   3,   2,   1,   1,   1,   1,   1,   1,   1,                  0,                  
5,   1,   3,   3,   2,   2,   1,   1,   1,   1,   1,                  0,                  
5,   2,   1,   3,   3,   2,   1,   1,   1,   1,   1,                  0,                  
5,   2,   2,   3,   3,   2,   1,   1,   1,   1,   -1,                 0,                  
5,   3,   3,   3,   1,   2,   1,   1,   1,   1,   1,                  0,                  
5,   1,   3,   1,   2,   3,   1,   1,   1,   1,   1,                  0,                  
5,   2,   3,   1,   3,   3,   1,   1,   1,   1,   1,                  0,                  
5,   3,   1,   1,   1,   3,   1,   1,   1,   1,   1,                  0,                  
5,   3,   2,   1,   1,   3,   1,   1,   1,   1,   1,                  0,                  
6,   1,   1,   3,   3,   1,   1,   1,   1,   1,   1,                  0,                  
6,   1,   2,   3,   3,   1,   1,   1,   1,   1,   1,                  0,                  
6,   2,   3,   3,   1,   1,   1,   1,   1,   1,   1,                  0,                  
6,   3,   3,   3,   2,   1,   1,   1,   1,   1,   1,                  0,                  
6,   1,   3,   1,   3,   2,   1,   1,   1,   1,   1,                  0,                  
6,   2,   1,   1,   1,   2,   1,   1,   1,   1,   1,                  0,                  
6,   2,   2,   1,   1,   2,   1,   1,   1,   1,   -1,                 0,                  
6,   3,   3,   1,   2,   2,   1,   1,   1,   1,   1,                  0,                  
6,   1,   3,   2,   3,   3,   1,   1,   1,   1,   1,                  0,                  
6,   2,   3,   2,   1,   3,   1,   1,   1,   1,   1,                  0,                  
6,   3,   1,   2,   2,   3,   1,   1,   1,   1,   1,                  0,                  
6,   3,   2,   2,   2,   3,   1,   1,   1,   1,   -1,                 0,                  
2,   1,   1,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
2,   1,   2,   1,   1,   1,   1,   1,   1,   1,   -1,                 0,                  
2,   2,   3,   1,   3,   1,   1,   1,   1,   1,   1,                  0,                  
2,   3,   3,   1,   2,   1,   1,   1,   1,   1,   1,                  0,                  
2,   1,   3,   3,   1,   2,   1,   1,   1,   1,   1,                  0,                  
2,   2,   1,   3,   3,   2,   1,   1,   1,   1,   1,                  0,                  
2,   2,   2,   3,   3,   2,   1,   1,   1,   1,   1,                  0,                  
2,   3,   3,   3,   2,   2,   1,   1,   1,   1,   1,                  0,                  
2,   1,   3,   2,   1,   3,   1,   1,   1,   1,   1,                  0,                  
2,   2,   3,   2,   3,   3,   1,   1,   1,   1,   1,                  0,                  
2,   3,   1,   2,   2,   3,   1,   1,   1,   1,   1,                  0,                  
2,   3,   2,   2,   2,   3,   1,   1,   1,   1,   1,                  0,                  
3,   1,   1,   3,   3,   1,   1,   1,   1,   1,   1,                  0,                  
3,   1,   2,   3,   3,   1,   1,   1,   1,   1,   -1,                 0,                  
3,   2,   3,   3,   2,   1,   1,   1,   1,   1,   1,                  0,                  
3,   3,   3,   3,   1,   1,   1,   1,   1,   1,   1,                  0,                  
3,   1,   3,   2,   3,   2,   1,   1,   1,   1,   1,                  0,                  
3,   2,   1,   2,   2,   2,   1,   1,   1,   1,   1,                  0,                  
3,   2,   2,   2,   2,   2,   1,   1,   1,   1,   -1,                 0,                  
3,   3,   3,   2,   1,   2,   1,   1,   1,   1,   1,                  0,                  
3,   1,   3,   1,   3,   3,   1,   1,   1,   1,   1,                  0,                  
3,   2,   3,   1,   2,   3,   1,   1,   1,   1,   1,                  0,                  
3,   3,   1,   1,   1,   3,   1,   1,   1,   1,   1,                  0,                  
3,   3,   2,   1,   1,   3,   1,   1,   1,   1,   -1,                 0,                  
4,   1,   1,   2,   2,   1,   1,   1,   1,   1,   1,                  0,                  
4,   1,   2,   2,   2,   1,   1,   1,   1,   1,   1,                  0,                  
4,   2,   3,   2,   1,   1,   1,   1,   1,   1,   1,                  0,                  
4,   3,   3,   2,   3,   1,   1,   1,   1,   1,   1,                  0,                  
4,   1,   3,   1,   2,   2,   1,   1,   1,   1,   1,                  0,                  
4,   2,   1,   1,   1,   2,   1,   1,   1,   1,   1,                  0,                  
4,   2,   2,   1,   1,   2,   1,   1,   1,   1,   1,                  0,                  
4,   3,   3,   1,   3,   2,   1,   1,   1,   1,   1,                  0,                  
4,   1,   3,   3,   2,   3,   1,   1,   1,   1,   1,                  0,                  
4,   2,   3,   3,   1,   3,   1,   1,   1,   1,   1,                  0,                  
4,   3,   1,   3,   3,   3,   1,   1,   1,   1,   1,                  0,                  
4,   3,   2,   3,   3,   3,   1,   1,   1,   1,   -1,                 0,                  


==> anc/Fun_RepS3-Vec-Vec-Fun_RepS3-RepZ2-Vec-RepZ2.csv <==
X1 in Fun_RepS3(Vec,Vec) which is equivalent to VecS3
1 = 1
2 = r
3 = rs
4 = rs^2
5 = s
6 = s^2

X2, X3 in Fun_RepS3(RepZ2,Vec) which is equivalent to RepZ3
1 = trivial irrep
2 = nontrivial irrep
3 = conjugate nontrivial irrep

M1 in RepZ2
1 = trivial irrep
2 = nontrivial irrep

M2, M3 in Vec
1 = unique simple object


X1,  X2,  M1,  M2,  X3,  M3,  i,   k,   l,   j,   real,               imaginary,          
1,   1,   1,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
1,   1,   2,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
1,   2,   1,   1,   2,   1,   1,   1,   1,   1,   1,                  0,                  
1,   2,   2,   1,   2,   1,   1,   1,   1,   1,   1,                  0,                  
1,   3,   1,   1,   3,   1,   1,   1,   1,   1,   1,                  0,                  
1,   3,   2,   1,   3,   1,   1,   1,   1,   1,   1,                  0,                  
5,   1,   1,   1,   2,   1,   1,   1,   1,   1,   1,                  0,                  
5,   1,   2,   1,   2,   1,   1,   1,   1,   1,   1,                  0,                  
5,   2,   1,   1,   3,   1,   1,   1,   1,   1,   1,                  0,                  
5,   2,   2,   1,   3,   1,   1,   1,   1,   1,   1,                  0,                  
5,   3,   1,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
5,   3,   2,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
6,   1,   1,   1,   3,   1,   1,   1,   1,   1,   1,                  0,                  
6,   1,   2,   1,   3,   1,   1,   1,   1,   1,   1,                  0,                  
6,   2,   1,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
6,   2,   2,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
6,   3,   1,   1,   2,   1,   1,   1,   1,   1,   1,                  0,                  
6,   3,   2,   1,   2,   1,   1,   1,   1,   1,   1,                  0,                  
2,   1,   1,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
2,   1,   2,   1,   1,   1,   1,   1,   1,   1,   -1,                 0,                  
2,   2,   1,   1,   3,   1,   1,   1,   1,   1,   1,                  0,                  
2,   2,   2,   1,   3,   1,   1,   1,   1,   1,   -1,                 0,                  
2,   3,   1,   1,   2,   1,   1,   1,   1,   1,   1,                  0,                  
2,   3,   2,   1,   2,   1,   1,   1,   1,   1,   -1,                 0,                  
3,   1,   1,   1,   3,   1,   1,   1,   1,   1,   1,                  0,                  
3,   1,   2,   1,   3,   1,   1,   1,   1,   1,   -1,                 0,                  
3,   2,   1,   1,   2,   1,   1,   1,   1,   1,   1,                  0,                  
3,   2,   2,   1,   2,   1,   1,   1,   1,   1,   -1,                 0,                  
3,   3,   1,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
3,   3,   2,   1,   1,   1,   1,   1,   1,   1,   -1,                 0,                  
4,   1,   1,   1,   2,   1,   1,   1,   1,   1,   1,                  0,                  
4,   1,   2,   1,   2,   1,   1,   1,   1,   1,   -1,                 0,                  
4,   2,   1,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
4,   2,   2,   1,   1,   1,   1,   1,   1,   1,   -1,                 0,                  
4,   3,   1,   1,   3,   1,   1,   1,   1,   1,   1,                  0,                  
4,   3,   2,   1,   3,   1,   1,   1,   1,   1,   -1,                 0,                  


==> anc/Fun_RepS3-Vec-Vec-Fun_RepS3-Vec-Vec-Fun_RepS3-RepZ2-Vec.csv <==
X1, X2, X5 in Fun_RepS3(Vec,Vec) which is equivalent to VecS3
1 = 1
2 = r
3 = rs
4 = rs^2
5 = s
6 = s^2

X3, X4, X6 in Fun_RepS3(RepZ2,Vec) which is equivalent to RepZ3
1 = trivial irrep
2 = nontrivial irrep
3 = conjugate nontrivial irrep

X1,  X2,  X3,  X4,  X5,  X6,  i,   k,   l,   j,   real,               imaginary,          
1,   1,   1,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
2,   2,   1,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
5,   6,   2,   2,   1,   1,   1,   1,   1,   1,   1,                  0,                  
4,   4,   2,   2,   1,   1,   1,   1,   1,   1,   1,                  0,                  
6,   5,   3,   3,   1,   1,   1,   1,   1,   1,   1,                  0,                  
3,   3,   3,   3,   1,   1,   1,   1,   1,   1,   1,                  0,                  
1,   5,   3,   1,   5,   1,   1,   1,   1,   1,   1,                  0,                  
2,   3,   3,   1,   5,   1,   1,   1,   1,   1,   1,                  0,                  
5,   1,   1,   2,   5,   1,   1,   1,   1,   1,   1,                  0,                  
4,   2,   1,   2,   5,   1,   1,   1,   1,   1,   1,                  0,                  
6,   6,   2,   3,   5,   1,   1,   1,   1,   1,   1,                  0,                  
3,   4,   2,   3,   5,   1,   1,   1,   1,   1,   1,                  0,                  
1,   6,   2,   1,   6,   1,   1,   1,   1,   1,   1,                  0,                  
2,   4,   2,   1,   6,   1,   1,   1,   1,   1,   1,                  0,                  
5,   5,   3,   2,   6,   1,   1,   1,   1,   1,   1,                  0,                  
4,   3,   3,   2,   6,   1,   1,   1,   1,   1,   1,                  0,                  
6,   1,   1,   3,   6,   1,   1,   1,   1,   1,   1,                  0,                  
3,   2,   1,   3,   6,   1,   1,   1,   1,   1,   1,                  0,                  
2,   1,   1,   1,   2,   1,   1,   1,   1,   1,   1,                  0,                  
1,   2,   1,   1,   2,   1,   1,   1,   1,   1,   1,                  0,                  
4,   5,   3,   2,   2,   1,   1,   1,   1,   1,   1,                  0,                  
5,   3,   3,   2,   2,   1,   1,   1,   1,   1,   1,                  0,                  
3,   6,   2,   3,   2,   1,   1,   1,   1,   1,   1,                  0,                  
6,   4,   2,   3,   2,   1,   1,   1,   1,   1,   1,                  0,                  
2,   5,   3,   1,   3,   1,   1,   1,   1,   1,   1,                  0,                  
1,   3,   3,   1,   3,   1,   1,   1,   1,   1,   1,                  0,                  
4,   6,   2,   2,   3,   1,   1,   1,   1,   1,   1,                  0,                  
5,   4,   2,   2,   3,   1,   1,   1,   1,   1,   1,                  0,                  
3,   1,   1,   3,   3,   1,   1,   1,   1,   1,   1,                  0,                  
6,   2,   1,   3,   3,   1,   1,   1,   1,   1,   1,                  0,                  
2,   6,   2,   1,   4,   1,   1,   1,   1,   1,   1,                  0,                  
1,   4,   2,   1,   4,   1,   1,   1,   1,   1,   1,                  0,                  
4,   1,   1,   2,   4,   1,   1,   1,   1,   1,   1,                  0,                  
5,   2,   1,   2,   4,   1,   1,   1,   1,   1,   1,                  0,                  
3,   5,   3,   3,   4,   1,   1,   1,   1,   1,   1,                  0,                  
6,   3,   3,   3,   4,   1,   1,   1,   1,   1,   1,                  0,                  
6,   5,   1,   1,   1,   2,   1,   1,   1,   1,   1,                  0,                  
4,   4,   1,   1,   1,   2,   1,   1,   1,   1,   1,                  0,                  
1,   1,   2,   2,   1,   2,   1,   1,   1,   1,   1,                  0,                  
3,   3,   2,   2,   1,   2,   1,   1,   1,   1,   1,                  0,                  
5,   6,   3,   3,   1,   2,   1,   1,   1,   1,   1,                  0,                  
2,   2,   3,   3,   1,   2,   1,   1,   1,   1,   1,                  0,                  
6,   6,   3,   1,   5,   2,   1,   1,   1,   1,   1,                  0,                  
4,   2,   3,   1,   5,   2,   1,   1,   1,   1,   1,                  0,                  
1,   5,   1,   2,   5,   2,   1,   1,   1,   1,   1,                  0,                  
3,   4,   1,   2,   5,   2,   1,   1,   1,   1,   1,                  0,                  
5,   1,   2,   3,   5,   2,   1,   1,   1,   1,   1,                  0,                  
2,   3,   2,   3,   5,   2,   1,   1,   1,   1,   1,                  0,                  
6,   1,   2,   1,   6,   2,   1,   1,   1,   1,   1,                  0,                  
4,   3,   2,   1,   6,   2,   1,   1,   1,   1,   1,                  0,                  
1,   6,   3,   2,   6,   2,   1,   1,   1,   1,   1,                  0,                  
3,   2,   3,   2,   6,   2,   1,   1,   1,   1,   1,                  0,                  
5,   5,   1,   3,   6,   2,   1,   1,   1,   1,   1,                  0,                  
2,   4,   1,   3,   6,   2,   1,   1,   1,   1,   1,                  0,                  
4,   5,   1,   1,   2,   2,   1,   1,   1,   1,   1,                  0,                  
6,   4,   1,   1,   2,   2,   1,   1,   1,   1,   1,                  0,                  
3,   6,   3,   2,   2,   2,   1,   1,   1,   1,   1,                  0,                  
1,   2,   3,   2,   2,   2,   1,   1,   1,   1,   1,                  0,                  
2,   1,   2,   3,   2,   2,   1,   1,   1,   1,   1,                  0,                  
5,   3,   2,   3,   2,   2,   1,   1,   1,   1,   1,                  0,                  
4,   6,   3,   1,   3,   2,   1,   1,   1,   1,   1,                  0,                  
6,   2,   3,   1,   3,   2,   1,   1,   1,   1,   1,                  0,                  
3,   1,   2,   2,   3,   2,   1,   1,   1,   1,   1,                  0,                  
1,   3,   2,   2,   3,   2,   1,   1,   1,   1,   1,                  0,                  
2,   5,   1,   3,   3,   2,   1,   1,   1,   1,   1,                  0,                  
5,   4,   1,   3,   3,   2,   1,   1,   1,   1,   1,                  0,                  
4,   1,   2,   1,   4,   2,   1,   1,   1,   1,   1,                  0,                  
6,   3,   2,   1,   4,   2,   1,   1,   1,   1,   1,                  0,                  
3,   5,   1,   2,   4,   2,   1,   1,   1,   1,   1,                  0,                  
1,   4,   1,   2,   4,   2,   1,   1,   1,   1,   1,                  0,                  
2,   6,   3,   3,   4,   2,   1,   1,   1,   1,   1,                  0,                  
5,   2,   3,   3,   4,   2,   1,   1,   1,   1,   1,                  0,                  
5,   6,   1,   1,   1,   3,   1,   1,   1,   1,   1,                  0,                  
3,   3,   1,   1,   1,   3,   1,   1,   1,   1,   1,                  0,                  
6,   5,   2,   2,   1,   3,   1,   1,   1,   1,   1,                  0,                  
2,   2,   2,   2,   1,   3,   1,   1,   1,   1,   1,                  0,                  
1,   1,   3,   3,   1,   3,   1,   1,   1,   1,   1,                  0,                  
4,   4,   3,   3,   1,   3,   1,   1,   1,   1,   1,                  0,                  
5,   1,   3,   1,   5,   3,   1,   1,   1,   1,   1,                  0,                  
3,   4,   3,   1,   5,   3,   1,   1,   1,   1,   1,                  0,                  
6,   6,   1,   2,   5,   3,   1,   1,   1,   1,   1,                  0,                  
2,   3,   1,   2,   5,   3,   1,   1,   1,   1,   1,                  0,                  
1,   5,   2,   3,   5,   3,   1,   1,   1,   1,   1,                  0,                  
4,   2,   2,   3,   5,   3,   1,   1,   1,   1,   1,                  0,                  
5,   5,   2,   1,   6,   3,   1,   1,   1,   1,   1,                  0,                  
3,   2,   2,   1,   6,   3,   1,   1,   1,   1,   1,                  0,                  
6,   1,   3,   2,   6,   3,   1,   1,   1,   1,   1,                  0,                  
2,   4,   3,   2,   6,   3,   1,   1,   1,   1,   1,                  0,                  
1,   6,   1,   3,   6,   3,   1,   1,   1,   1,   1,                  0,                  
4,   3,   1,   3,   6,   3,   1,   1,   1,   1,   1,                  0,                  
3,   6,   1,   1,   2,   3,   1,   1,   1,   1,   1,                  0,                  
5,   3,   1,   1,   2,   3,   1,   1,   1,   1,   1,                  0,                  
2,   1,   3,   2,   2,   3,   1,   1,   1,   1,   1,                  0,                  
6,   4,   3,   2,   2,   3,   1,   1,   1,   1,   1,                  0,                  
4,   5,   2,   3,   2,   3,   1,   1,   1,   1,   1,                  0,                  
1,   2,   2,   3,   2,   3,   1,   1,   1,   1,   1,                  0,                  
3,   1,   3,   1,   3,   3,   1,   1,   1,   1,   1,                  0,                  
5,   4,   3,   1,   3,   3,   1,   1,   1,   1,   1,                  0,                  
2,   5,   2,   2,   3,   3,   1,   1,   1,   1,   1,                  0,                  
6,   2,   2,   2,   3,   3,   1,   1,   1,   1,   1,                  0,                  
4,   6,   1,   3,   3,   3,   1,   1,   1,   1,   1,                  0,                  
1,   3,   1,   3,   3,   3,   1,   1,   1,   1,   1,                  0,                  
3,   5,   2,   1,   4,   3,   1,   1,   1,   1,   1,                  0,                  
5,   2,   2,   1,   4,   3,   1,   1,   1,   1,   1,                  0,                  
2,   6,   1,   2,   4,   3,   1,   1,   1,   1,   1,                  0,                  
6,   3,   1,   2,   4,   3,   1,   1,   1,   1,   1,                  0,                  
4,   1,   3,   3,   4,   3,   1,   1,   1,   1,   1,                  0,                  
1,   4,   3,   3,   4,   3,   1,   1,   1,   1,   1,                  0,                  


==> anc/Fun_RepS3-Vec-Vec-Fun_RepS3-Vec-Vec-Fun_RepS3-Vec-Vec.csv <==
X1, X2, X3, X4, X5, X6 in Fun_RepS3(Vec,Vec) which is equivalent to VecS3
1 = 1
2 = r
3 = rs
4 = rs^2
5 = s
6 = s^2

X1,  X2,  X3,  X4,  X5,  X6,  i,   k,   l,   j,   real,               imaginary,          
1,   1,   1,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
5,   6,   5,   5,   1,   1,   1,   1,   1,   1,   1,                  0,                  
6,   5,   6,   6,   1,   1,   1,   1,   1,   1,   1,                  0,                  
2,   2,   2,   2,   1,   1,   1,   1,   1,   1,   1,                  0,                  
3,   3,   3,   3,   1,   1,   1,   1,   1,   1,   1,                  0,                  
4,   4,   4,   4,   1,   1,   1,   1,   1,   1,   1,                  0,                  
1,   5,   6,   1,   5,   1,   1,   1,   1,   1,   1,                  0,                  
5,   1,   1,   5,   5,   1,   1,   1,   1,   1,   1,                  0,                  
6,   6,   5,   6,   5,   1,   1,   1,   1,   1,   1,                  0,                  
2,   3,   3,   2,   5,   1,   1,   1,   1,   1,   1,                  0,                  
3,   4,   4,   3,   5,   1,   1,   1,   1,   1,   1,                  0,                  
4,   2,   2,   4,   5,   1,   1,   1,   1,   1,   1,                  0,                  
1,   6,   5,   1,   6,   1,   1,   1,   1,   1,   1,                  0,                  
5,   5,   6,   5,   6,   1,   1,   1,   1,   1,   1,                  0,                  
6,   1,   1,   6,   6,   1,   1,   1,   1,   1,   1,                  0,                  
2,   4,   4,   2,   6,   1,   1,   1,   1,   1,   1,                  0,                  
3,   2,   2,   3,   6,   1,   1,   1,   1,   1,   1,                  0,                  
4,   3,   3,   4,   6,   1,   1,   1,   1,   1,   1,                  0,                  
1,   2,   2,   1,   2,   1,   1,   1,   1,   1,   1,                  0,                  
5,   3,   3,   5,   2,   1,   1,   1,   1,   1,   1,                  0,                  
6,   4,   4,   6,   2,   1,   1,   1,   1,   1,   1,                  0,                  
2,   1,   1,   2,   2,   1,   1,   1,   1,   1,   1,                  0,                  
3,   6,   5,   3,   2,   1,   1,   1,   1,   1,   1,                  0,                  
4,   5,   6,   4,   2,   1,   1,   1,   1,   1,   1,                  0,                  
1,   3,   3,   1,   3,   1,   1,   1,   1,   1,   1,                  0,                  
5,   4,   4,   5,   3,   1,   1,   1,   1,   1,   1,                  0,                  
6,   2,   2,   6,   3,   1,   1,   1,   1,   1,   1,                  0,                  
2,   5,   6,   2,   3,   1,   1,   1,   1,   1,   1,                  0,                  
3,   1,   1,   3,   3,   1,   1,   1,   1,   1,   1,                  0,                  
4,   6,   5,   4,   3,   1,   1,   1,   1,   1,   1,                  0,                  
1,   4,   4,   1,   4,   1,   1,   1,   1,   1,   1,                  0,                  
5,   2,   2,   5,   4,   1,   1,   1,   1,   1,   1,                  0,                  
6,   3,   3,   6,   4,   1,   1,   1,   1,   1,   1,                  0,                  
2,   6,   5,   2,   4,   1,   1,   1,   1,   1,   1,                  0,                  
3,   5,   6,   3,   4,   1,   1,   1,   1,   1,   1,                  0,                  
4,   1,   1,   4,   4,   1,   1,   1,   1,   1,   1,                  0,                  
6,   5,   1,   1,   1,   5,   1,   1,   1,   1,   1,                  0,                  
1,   1,   5,   5,   1,   5,   1,   1,   1,   1,   1,                  0,                  
5,   6,   6,   6,   1,   5,   1,   1,   1,   1,   1,                  0,                  
4,   4,   2,   2,   1,   5,   1,   1,   1,   1,   1,                  0,                  
2,   2,   3,   3,   1,   5,   1,   1,   1,   1,   1,                  0,                  
3,   3,   4,   4,   1,   5,   1,   1,   1,   1,   1,                  0,                  
6,   6,   6,   1,   5,   5,   1,   1,   1,   1,   1,                  0,                  
1,   5,   1,   5,   5,   5,   1,   1,   1,   1,   1,                  0,                  
5,   1,   5,   6,   5,   5,   1,   1,   1,   1,   1,                  0,                  
4,   2,   3,   2,   5,   5,   1,   1,   1,   1,   1,                  0,                  
2,   3,   4,   3,   5,   5,   1,   1,   1,   1,   1,                  0,                  
3,   4,   2,   4,   5,   5,   1,   1,   1,   1,   1,                  0,                  
6,   1,   5,   1,   6,   5,   1,   1,   1,   1,   1,                  0,                  
1,   6,   6,   5,   6,   5,   1,   1,   1,   1,   1,                  0,                  
5,   5,   1,   6,   6,   5,   1,   1,   1,   1,   1,                  0,                  
4,   3,   4,   2,   6,   5,   1,   1,   1,   1,   1,                  0,                  
2,   4,   2,   3,   6,   5,   1,   1,   1,   1,   1,                  0,                  
3,   2,   3,   4,   6,   5,   1,   1,   1,   1,   1,                  0,                  
6,   4,   2,   1,   2,   5,   1,   1,   1,   1,   1,                  0,                  
1,   2,   3,   5,   2,   5,   1,   1,   1,   1,   1,                  0,                  
5,   3,   4,   6,   2,   5,   1,   1,   1,   1,   1,                  0,                  
4,   5,   1,   2,   2,   5,   1,   1,   1,   1,   1,                  0,                  
2,   1,   5,   3,   2,   5,   1,   1,   1,   1,   1,                  0,                  
3,   6,   6,   4,   2,   5,   1,   1,   1,   1,   1,                  0,                  
6,   2,   3,   1,   3,   5,   1,   1,   1,   1,   1,                  0,                  
1,   3,   4,   5,   3,   5,   1,   1,   1,   1,   1,                  0,                  
5,   4,   2,   6,   3,   5,   1,   1,   1,   1,   1,                  0,                  
4,   6,   6,   2,   3,   5,   1,   1,   1,   1,   1,                  0,                  
2,   5,   1,   3,   3,   5,   1,   1,   1,   1,   1,                  0,                  
3,   1,   5,   4,   3,   5,   1,   1,   1,   1,   1,                  0,                  
6,   3,   4,   1,   4,   5,   1,   1,   1,   1,   1,                  0,                  
1,   4,   2,   5,   4,   5,   1,   1,   1,   1,   1,                  0,                  
5,   2,   3,   6,   4,   5,   1,   1,   1,   1,   1,                  0,                  
4,   1,   5,   2,   4,   5,   1,   1,   1,   1,   1,                  0,                  
2,   6,   6,   3,   4,   5,   1,   1,   1,   1,   1,                  0,                  
3,   5,   1,   4,   4,   5,   1,   1,   1,   1,   1,                  0,                  
5,   6,   1,   1,   1,   6,   1,   1,   1,   1,   1,                  0,                  
6,   5,   5,   5,   1,   6,   1,   1,   1,   1,   1,                  0,                  
1,   1,   6,   6,   1,   6,   1,   1,   1,   1,   1,                  0,                  
3,   3,   2,   2,   1,   6,   1,   1,   1,   1,   1,                  0,                  
4,   4,   3,   3,   1,   6,   1,   1,   1,   1,   1,                  0,                  
2,   2,   4,   4,   1,   6,   1,   1,   1,   1,   1,                  0,                  
5,   1,   6,   1,   5,   6,   1,   1,   1,   1,   1,                  0,                  
6,   6,   1,   5,   5,   6,   1,   1,   1,   1,   1,                  0,                  
1,   5,   5,   6,   5,   6,   1,   1,   1,   1,   1,                  0,                  
3,   4,   3,   2,   5,   6,   1,   1,   1,   1,   1,                  0,                  
4,   2,   4,   3,   5,   6,   1,   1,   1,   1,   1,                  0,                  
2,   3,   2,   4,   5,   6,   1,   1,   1,   1,   1,                  0,                  
5,   5,   5,   1,   6,   6,   1,   1,   1,   1,   1,                  0,                  
6,   1,   6,   5,   6,   6,   1,   1,   1,   1,   1,                  0,                  
1,   6,   1,   6,   6,   6,   1,   1,   1,   1,   1,                  0,                  
3,   2,   4,   2,   6,   6,   1,   1,   1,   1,   1,                  0,                  
4,   3,   2,   3,   6,   6,   1,   1,   1,   1,   1,                  0,                  
2,   4,   3,   4,   6,   6,   1,   1,   1,   1,   1,                  0,                  
5,   3,   2,   1,   2,   6,   1,   1,   1,   1,   1,                  0,                  
6,   4,   3,   5,   2,   6,   1,   1,   1,   1,   1,                  0,                  
1,   2,   4,   6,   2,   6,   1,   1,   1,   1,   1,                  0,                  
3,   6,   1,   2,   2,   6,   1,   1,   1,   1,   1,                  0,                  
4,   5,   5,   3,   2,   6,   1,   1,   1,   1,   1,                  0,                  
2,   1,   6,   4,   2,   6,   1,   1,   1,   1,   1,                  0,                  
5,   4,   3,   1,   3,   6,   1,   1,   1,   1,   1,                  0,                  
6,   2,   4,   5,   3,   6,   1,   1,   1,   1,   1,                  0,                  
1,   3,   2,   6,   3,   6,   1,   1,   1,   1,   1,                  0,                  
3,   1,   6,   2,   3,   6,   1,   1,   1,   1,   1,                  0,                  
4,   6,   1,   3,   3,   6,   1,   1,   1,   1,   1,                  0,                  
2,   5,   5,   4,   3,   6,   1,   1,   1,   1,   1,                  0,                  
5,   2,   4,   1,   4,   6,   1,   1,   1,   1,   1,                  0,                  
6,   3,   2,   5,   4,   6,   1,   1,   1,   1,   1,                  0,                  
1,   4,   3,   6,   4,   6,   1,   1,   1,   1,   1,                  0,                  
3,   5,   5,   2,   4,   6,   1,   1,   1,   1,   1,                  0,                  
4,   1,   6,   3,   4,   6,   1,   1,   1,   1,   1,                  0,                  
2,   6,   1,   4,   4,   6,   1,   1,   1,   1,   1,                  0,                  
2,   2,   1,   1,   1,   2,   1,   1,   1,   1,   1,                  0,                  
4,   4,   5,   5,   1,   2,   1,   1,   1,   1,   1,                  0,                  
3,   3,   6,   6,   1,   2,   1,   1,   1,   1,   1,                  0,                  
1,   1,   2,   2,   1,   2,   1,   1,   1,   1,   1,                  0,                  
6,   5,   3,   3,   1,   2,   1,   1,   1,   1,   1,                  0,                  
5,   6,   4,   4,   1,   2,   1,   1,   1,   1,   1,                  0,                  
2,   3,   6,   1,   5,   2,   1,   1,   1,   1,   1,                  0,                  
4,   2,   1,   5,   5,   2,   1,   1,   1,   1,   1,                  0,                  
3,   4,   5,   6,   5,   2,   1,   1,   1,   1,   1,                  0,                  
1,   5,   3,   2,   5,   2,   1,   1,   1,   1,   1,                  0,                  
6,   6,   4,   3,   5,   2,   1,   1,   1,   1,   1,                  0,                  
5,   1,   2,   4,   5,   2,   1,   1,   1,   1,   1,                  0,                  
2,   4,   5,   1,   6,   2,   1,   1,   1,   1,   1,                  0,                  
4,   3,   6,   5,   6,   2,   1,   1,   1,   1,   1,                  0,                  
3,   2,   1,   6,   6,   2,   1,   1,   1,   1,   1,                  0,                  
1,   6,   4,   2,   6,   2,   1,   1,   1,   1,   1,                  0,                  
6,   1,   2,   3,   6,   2,   1,   1,   1,   1,   1,                  0,                  
5,   5,   3,   4,   6,   2,   1,   1,   1,   1,   1,                  0,                  
2,   1,   2,   1,   2,   2,   1,   1,   1,   1,   1,                  0,                  
4,   5,   3,   5,   2,   2,   1,   1,   1,   1,   1,                  0,                  
3,   6,   4,   6,   2,   2,   1,   1,   1,   1,   1,                  0,                  
1,   2,   1,   2,   2,   2,   1,   1,   1,   1,   1,                  0,                  
6,   4,   5,   3,   2,   2,   1,   1,   1,   1,   1,                  0,                  
5,   3,   6,   4,   2,   2,   1,   1,   1,   1,   1,                  0,                  
2,   5,   3,   1,   3,   2,   1,   1,   1,   1,   1,                  0,                  
4,   6,   4,   5,   3,   2,   1,   1,   1,   1,   1,                  0,                  
3,   1,   2,   6,   3,   2,   1,   1,   1,   1,   1,                  0,                  
1,   3,   6,   2,   3,   2,   1,   1,   1,   1,   1,                  0,                  
6,   2,   1,   3,   3,   2,   1,   1,   1,   1,   1,                  0,                  
5,   4,   5,   4,   3,   2,   1,   1,   1,   1,   1,                  0,                  
2,   6,   4,   1,   4,   2,   1,   1,   1,   1,   1,                  0,                  
4,   1,   2,   5,   4,   2,   1,   1,   1,   1,   1,                  0,                  
3,   5,   3,   6,   4,   2,   1,   1,   1,   1,   1,                  0,                  
1,   4,   5,   2,   4,   2,   1,   1,   1,   1,   1,                  0,                  
6,   3,   6,   3,   4,   2,   1,   1,   1,   1,   1,                  0,                  
5,   2,   1,   4,   4,   2,   1,   1,   1,   1,   1,                  0,                  
3,   3,   1,   1,   1,   3,   1,   1,   1,   1,   1,                  0,                  
2,   2,   5,   5,   1,   3,   1,   1,   1,   1,   1,                  0,                  
4,   4,   6,   6,   1,   3,   1,   1,   1,   1,   1,                  0,                  
5,   6,   2,   2,   1,   3,   1,   1,   1,   1,   1,                  0,                  
1,   1,   3,   3,   1,   3,   1,   1,   1,   1,   1,                  0,                  
6,   5,   4,   4,   1,   3,   1,   1,   1,   1,   1,                  0,                  
3,   4,   6,   1,   5,   3,   1,   1,   1,   1,   1,                  0,                  
2,   3,   1,   5,   5,   3,   1,   1,   1,   1,   1,                  0,                  
4,   2,   5,   6,   5,   3,   1,   1,   1,   1,   1,                  0,                  
5,   1,   3,   2,   5,   3,   1,   1,   1,   1,   1,                  0,                  
1,   5,   4,   3,   5,   3,   1,   1,   1,   1,   1,                  0,                  
6,   6,   2,   4,   5,   3,   1,   1,   1,   1,   1,                  0,                  
3,   2,   5,   1,   6,   3,   1,   1,   1,   1,   1,                  0,                  
2,   4,   6,   5,   6,   3,   1,   1,   1,   1,   1,                  0,                  
4,   3,   1,   6,   6,   3,   1,   1,   1,   1,   1,                  0,                  
5,   5,   4,   2,   6,   3,   1,   1,   1,   1,   1,                  0,                  
1,   6,   2,   3,   6,   3,   1,   1,   1,   1,   1,                  0,                  
6,   1,   3,   4,   6,   3,   1,   1,   1,   1,   1,                  0,                  
3,   6,   2,   1,   2,   3,   1,   1,   1,   1,   1,                  0,                  
2,   1,   3,   5,   2,   3,   1,   1,   1,   1,   1,                  0,                  
4,   5,   4,   6,   2,   3,   1,   1,   1,   1,   1,                  0,                  
5,   3,   1,   2,   2,   3,   1,   1,   1,   1,   1,                  0,                  
1,   2,   5,   3,   2,   3,   1,   1,   1,   1,   1,                  0,                  
6,   4,   6,   4,   2,   3,   1,   1,   1,   1,   1,                  0,                  
3,   1,   3,   1,   3,   3,   1,   1,   1,   1,   1,                  0,                  
2,   5,   4,   5,   3,   3,   1,   1,   1,   1,   1,                  0,                  
4,   6,   2,   6,   3,   3,   1,   1,   1,   1,   1,                  0,                  
5,   4,   6,   2,   3,   3,   1,   1,   1,   1,   1,                  0,                  
1,   3,   1,   3,   3,   3,   1,   1,   1,   1,   1,                  0,                  
6,   2,   5,   4,   3,   3,   1,   1,   1,   1,   1,                  0,                  
3,   5,   4,   1,   4,   3,   1,   1,   1,   1,   1,                  0,                  
2,   6,   2,   5,   4,   3,   1,   1,   1,   1,   1,                  0,                  
4,   1,   3,   6,   4,   3,   1,   1,   1,   1,   1,                  0,                  
5,   2,   5,   2,   4,   3,   1,   1,   1,   1,   1,                  0,                  
1,   4,   6,   3,   4,   3,   1,   1,   1,   1,   1,                  0,                  
6,   3,   1,   4,   4,   3,   1,   1,   1,   1,   1,                  0,                  
4,   4,   1,   1,   1,   4,   1,   1,   1,   1,   1,                  0,                  
3,   3,   5,   5,   1,   4,   1,   1,   1,   1,   1,                  0,                  
2,   2,   6,   6,   1,   4,   1,   1,   1,   1,   1,                  0,                  
6,   5,   2,   2,   1,   4,   1,   1,   1,   1,   1,                  0,                  
5,   6,   3,   3,   1,   4,   1,   1,   1,   1,   1,                  0,                  
1,   1,   4,   4,   1,   4,   1,   1,   1,   1,   1,                  0,                  
4,   2,   6,   1,   5,   4,   1,   1,   1,   1,   1,                  0,                  
3,   4,   1,   5,   5,   4,   1,   1,   1,   1,   1,                  0,                  
2,   3,   5,   6,   5,   4,   1,   1,   1,   1,   1,                  0,                  
6,   6,   3,   2,   5,   4,   1,   1,   1,   1,   1,                  0,                  
5,   1,   4,   3,   5,   4,   1,   1,   1,   1,   1,                  0,                  
1,   5,   2,   4,   5,   4,   1,   1,   1,   1,   1,                  0,                  
4,   3,   5,   1,   6,   4,   1,   1,   1,   1,   1,                  0,                  
3,   2,   6,   5,   6,   4,   1,   1,   1,   1,   1,                  0,                  
2,   4,   1,   6,   6,   4,   1,   1,   1,   1,   1,                  0,                  
6,   1,   4,   2,   6,   4,   1,   1,   1,   1,   1,                  0,                  
5,   5,   2,   3,   6,   4,   1,   1,   1,   1,   1,                  0,                  
1,   6,   3,   4,   6,   4,   1,   1,   1,   1,   1,                  0,                  
4,   5,   2,   1,   2,   4,   1,   1,   1,   1,   1,                  0,                  
3,   6,   3,   5,   2,   4,   1,   1,   1,   1,   1,                  0,                  
2,   1,   4,   6,   2,   4,   1,   1,   1,   1,   1,                  0,                  
6,   4,   1,   2,   2,   4,   1,   1,   1,   1,   1,                  0,                  
5,   3,   5,   3,   2,   4,   1,   1,   1,   1,   1,                  0,                  
1,   2,   6,   4,   2,   4,   1,   1,   1,   1,   1,                  0,                  
4,   6,   3,   1,   3,   4,   1,   1,   1,   1,   1,                  0,                  
3,   1,   4,   5,   3,   4,   1,   1,   1,   1,   1,                  0,                  
2,   5,   2,   6,   3,   4,   1,   1,   1,   1,   1,                  0,                  
6,   2,   6,   2,   3,   4,   1,   1,   1,   1,   1,                  0,                  
5,   4,   1,   3,   3,   4,   1,   1,   1,   1,   1,                  0,                  
1,   3,   5,   4,   3,   4,   1,   1,   1,   1,   1,                  0,                  
4,   1,   4,   1,   4,   4,   1,   1,   1,   1,   1,                  0,                  
3,   5,   2,   5,   4,   4,   1,   1,   1,   1,   1,                  0,                  
2,   6,   3,   6,   4,   4,   1,   1,   1,   1,   1,                  0,                  
6,   3,   5,   2,   4,   4,   1,   1,   1,   1,   1,                  0,                  
5,   2,   6,   3,   4,   4,   1,   1,   1,   1,   1,                  0,                  
1,   4,   1,   4,   4,   4,   1,   1,   1,   1,   1,                  0,                  


==> anc/Fun_RepS3-Vec-Vec-Fun_RepS3-Vec-Vec-Vec.csv <==
X1, X2, X3 in Fun_RepS3(Vec,Vec) which is equivalent to VecS3
1 = 1
2 = r
3 = rs
4 = rs^2
5 = s
6 = s^2

M1, M2, M3 in Vec
1 = unique simple object


X1,  X2,  M1,  M2,  X3,  M3,  i,   k,   l,   j,   real,               imaginary,          
1,   1,   1,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
6,   5,   1,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
5,   6,   1,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
2,   2,   1,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
3,   3,   1,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
4,   4,   1,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
5,   1,   1,   1,   5,   1,   1,   1,   1,   1,   1,                  0,                  
1,   5,   1,   1,   5,   1,   1,   1,   1,   1,   1,                  0,                  
6,   6,   1,   1,   5,   1,   1,   1,   1,   1,   1,                  0,                  
4,   2,   1,   1,   5,   1,   1,   1,   1,   1,   1,                  0,                  
2,   3,   1,   1,   5,   1,   1,   1,   1,   1,   1,                  0,                  
3,   4,   1,   1,   5,   1,   1,   1,   1,   1,   1,                  0,                  
6,   1,   1,   1,   6,   1,   1,   1,   1,   1,   1,                  0,                  
5,   5,   1,   1,   6,   1,   1,   1,   1,   1,   1,                  0,                  
1,   6,   1,   1,   6,   1,   1,   1,   1,   1,   1,                  0,                  
3,   2,   1,   1,   6,   1,   1,   1,   1,   1,   1,                  0,                  
4,   3,   1,   1,   6,   1,   1,   1,   1,   1,   1,                  0,                  
2,   4,   1,   1,   6,   1,   1,   1,   1,   1,   1,                  0,                  
2,   1,   1,   1,   2,   1,   1,   1,   1,   1,   1,                  0,                  
4,   5,   1,   1,   2,   1,   1,   1,   1,   1,   1,                  0,                  
3,   6,   1,   1,   2,   1,   1,   1,   1,   1,   1,                  0,                  
1,   2,   1,   1,   2,   1,   1,   1,   1,   1,   1,                  0,                  
5,   3,   1,   1,   2,   1,   1,   1,   1,   1,   1,                  0,                  
6,   4,   1,   1,   2,   1,   1,   1,   1,   1,   1,                  0,                  
3,   1,   1,   1,   3,   1,   1,   1,   1,   1,   1,                  0,                  
2,   5,   1,   1,   3,   1,   1,   1,   1,   1,   1,                  0,                  
4,   6,   1,   1,   3,   1,   1,   1,   1,   1,   1,                  0,                  
6,   2,   1,   1,   3,   1,   1,   1,   1,   1,   1,                  0,                  
1,   3,   1,   1,   3,   1,   1,   1,   1,   1,   1,                  0,                  
5,   4,   1,   1,   3,   1,   1,   1,   1,   1,   1,                  0,                  
4,   1,   1,   1,   4,   1,   1,   1,   1,   1,   1,                  0,                  
3,   5,   1,   1,   4,   1,   1,   1,   1,   1,   1,                  0,                  
2,   6,   1,   1,   4,   1,   1,   1,   1,   1,   1,                  0,                  
5,   2,   1,   1,   4,   1,   1,   1,   1,   1,   1,                  0,                  
6,   3,   1,   1,   4,   1,   1,   1,   1,   1,   1,                  0,                  
1,   4,   1,   1,   4,   1,   1,   1,   1,   1,   1,                  0,                  


==> anc/Fun_RepS3-Vec-Vec-Vec-RepS3.csv <==
X in Fun_RepS3(Vec,Vec) which is equivalent to VecS3
1 = 1
2 = r
3 = rs
4 = rs^2
5 = s
6 = s^2

M1, M2, M3, M4 in Vec
1 = unique simple object


Y in RepS3
1 = trivial irrep
2 = sign irrep
3 = 2-dimensional irrep

X,   M1,  Y,   M2,  M3,  M4,  i,   k,   l,   j,   real,               imaginary,          
1,   1,   1,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
1,   1,   3,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
1,   1,   3,   1,   1,   1,   1,   2,   2,   1,   1,                  0,                  
1,   1,   2,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
5,   1,   1,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
5,   1,   3,   1,   1,   1,   1,   1,   1,   1,   -1/2,               3^(1/2)/2,          
5,   1,   3,   1,   1,   1,   1,   2,   2,   1,   -1/2,               -3^(1/2)/2,         
5,   1,   2,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
6,   1,   1,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
6,   1,   3,   1,   1,   1,   1,   1,   1,   1,   -1/2,               -3^(1/2)/2,         
6,   1,   3,   1,   1,   1,   1,   2,   2,   1,   -1/2,               3^(1/2)/2,          
6,   1,   2,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
2,   1,   1,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
2,   1,   3,   1,   1,   1,   1,   1,   2,   1,   1,                  0,                  
2,   1,   3,   1,   1,   1,   1,   2,   1,   1,   1,                  0,                  
2,   1,   2,   1,   1,   1,   1,   1,   1,   1,   -1,                 0,                  
3,   1,   1,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
3,   1,   3,   1,   1,   1,   1,   1,   2,   1,   -1/2,               -3^(1/2)/2,         
3,   1,   3,   1,   1,   1,   1,   2,   1,   1,   -1/2,               3^(1/2)/2,          
3,   1,   2,   1,   1,   1,   1,   1,   1,   1,   -1,                 0,                  
4,   1,   1,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
4,   1,   3,   1,   1,   1,   1,   1,   2,   1,   -1/2,               3^(1/2)/2,          
4,   1,   3,   1,   1,   1,   1,   2,   1,   1,   -1/2,               -3^(1/2)/2,         
4,   1,   2,   1,   1,   1,   1,   1,   1,   1,   -1,                 0,                  


==> anc/Fun_RepS3_RepZ2_Vec-Fun_RepS3_RepZ2_RepZ2-Fun_RepS3_RepZ2_RepZ2.csv <==
X1, X4, X5 in Fun_RepS3(RepZ2,Vec) which is equivalent to RepZ3
1 = trivial irrep
2 = nontrivial irrep
3 = conjugate nontrivial irrep

X2, X3, X6 in Fun_RepS3(RepZ2,RepZ2) which is equivalent to RepS3
1 = trivial irrep
2 = sign irrep
3 = 2-dimensional irrep

X1,  X2,  X3,  X4,  X5,  X6,  i,   k,   l,   j,   real,               imaginary,          
1,   1,   1,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
1,   3,   3,   1,   2,   1,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
1,   3,   3,   1,   3,   1,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
1,   2,   2,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
1,   1,   3,   2,   1,   3,   1,   1,   1,   1,   1,                  0,                  
1,   3,   1,   2,   2,   3,   1,   1,   1,   1,   1,                  0,                  
1,   3,   2,   2,   2,   3,   1,   1,   1,   1,   1,                  0,                  
1,   3,   3,   2,   3,   3,   1,   1,   1,   1,   1,                  0,                  
1,   2,   3,   2,   1,   3,   1,   1,   1,   1,   1,                  0,                  
1,   1,   3,   3,   1,   3,   1,   1,   1,   1,   1,                  0,                  
1,   3,   3,   3,   2,   3,   1,   1,   1,   1,   1,                  0,                  
1,   3,   1,   3,   3,   3,   1,   1,   1,   1,   1,                  0,                  
1,   3,   2,   3,   3,   3,   1,   1,   1,   1,   1,                  0,                  
1,   2,   3,   3,   1,   3,   1,   1,   1,   1,   -1,                 0,                  
1,   1,   2,   1,   1,   2,   1,   1,   1,   1,   1,                  0,                  
1,   3,   3,   1,   2,   2,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
1,   3,   3,   1,   3,   2,   1,   1,   1,   1,   -2^(1/2)/2,         0,                  
1,   2,   1,   1,   1,   2,   1,   1,   1,   1,   1,                  0,                  
2,   1,   1,   2,   2,   1,   1,   1,   1,   1,   1,                  0,                  
2,   3,   3,   2,   1,   1,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
2,   3,   3,   2,   3,   1,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
2,   2,   2,   2,   2,   1,   1,   1,   1,   1,   1,                  0,                  
2,   1,   3,   1,   2,   3,   1,   1,   1,   1,   1,                  0,                  
2,   3,   1,   1,   1,   3,   1,   1,   1,   1,   1,                  0,                  
2,   3,   2,   1,   1,   3,   1,   1,   1,   1,   1,                  0,                  
2,   3,   3,   1,   3,   3,   1,   1,   1,   1,   1,                  0,                  
2,   2,   3,   1,   2,   3,   1,   1,   1,   1,   1,                  0,                  
2,   1,   3,   3,   2,   3,   1,   1,   1,   1,   1,                  0,                  
2,   3,   3,   3,   1,   3,   1,   1,   1,   1,   1,                  0,                  
2,   3,   1,   3,   3,   3,   1,   1,   1,   1,   1,                  0,                  
2,   3,   2,   3,   3,   3,   1,   1,   1,   1,   -1,                 0,                  
2,   2,   3,   3,   2,   3,   1,   1,   1,   1,   -1,                 0,                  
2,   1,   2,   2,   2,   2,   1,   1,   1,   1,   1,                  0,                  
2,   3,   3,   2,   1,   2,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
2,   3,   3,   2,   3,   2,   1,   1,   1,   1,   -2^(1/2)/2,         0,                  
2,   2,   1,   2,   2,   2,   1,   1,   1,   1,   1,                  0,                  
3,   1,   1,   3,   3,   1,   1,   1,   1,   1,   1,                  0,                  
3,   3,   3,   3,   1,   1,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
3,   3,   3,   3,   2,   1,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
3,   2,   2,   3,   3,   1,   1,   1,   1,   1,   1,                  0,                  
3,   1,   3,   1,   3,   3,   1,   1,   1,   1,   1,                  0,                  
3,   3,   1,   1,   1,   3,   1,   1,   1,   1,   1,                  0,                  
3,   3,   2,   1,   1,   3,   1,   1,   1,   1,   -1,                 0,                  
3,   3,   3,   1,   2,   3,   1,   1,   1,   1,   1,                  0,                  
3,   2,   3,   1,   3,   3,   1,   1,   1,   1,   1,                  0,                  
3,   1,   3,   2,   3,   3,   1,   1,   1,   1,   1,                  0,                  
3,   3,   3,   2,   1,   3,   1,   1,   1,   1,   1,                  0,                  
3,   3,   1,   2,   2,   3,   1,   1,   1,   1,   1,                  0,                  
3,   3,   2,   2,   2,   3,   1,   1,   1,   1,   -1,                 0,                  
3,   2,   3,   2,   3,   3,   1,   1,   1,   1,   -1,                 0,                  
3,   1,   2,   3,   3,   2,   1,   1,   1,   1,   1,                  0,                  
3,   3,   3,   3,   1,   2,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
3,   3,   3,   3,   2,   2,   1,   1,   1,   1,   -2^(1/2)/2,         0,                  
3,   2,   1,   3,   3,   2,   1,   1,   1,   1,   1,                  0,                  


==> anc/RepS3-RepS3-RepS3.csv <==
Y1, Y2, Y3, Y4, Y5, Y6 in RepS3
1 = trivial irrep
2 = sign irrep
3 = 2-dimensional irrep

Y1,  Y2,  Y3,  Y4,  Y5,  Y6,  i,   k,   l,   j,   real,               imaginary,          
1,   1,   1,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
1,   3,   3,   1,   3,   1,   1,   1,   1,   1,   1,                  0,                  
1,   2,   2,   1,   2,   1,   1,   1,   1,   1,   1,                  0,                  
1,   1,   3,   3,   1,   3,   1,   1,   1,   1,   1,                  0,                  
1,   3,   1,   3,   3,   3,   1,   1,   1,   1,   1,                  0,                  
1,   3,   3,   3,   3,   3,   1,   1,   1,   1,   1,                  0,                  
1,   3,   2,   3,   3,   3,   1,   1,   1,   1,   1,                  0,                  
1,   2,   3,   3,   2,   3,   1,   1,   1,   1,   1,                  0,                  
1,   1,   2,   2,   1,   2,   1,   1,   1,   1,   1,                  0,                  
1,   3,   3,   2,   3,   2,   1,   1,   1,   1,   1,                  0,                  
1,   2,   1,   2,   2,   2,   1,   1,   1,   1,   1,                  0,                  
3,   1,   1,   3,   3,   1,   1,   1,   1,   1,   1,                  0,                  
3,   3,   3,   3,   1,   1,   1,   1,   1,   1,   1/2,                0,                  
3,   3,   3,   3,   3,   1,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
3,   3,   3,   3,   2,   1,   1,   1,   1,   1,   1/2,                0,                  
3,   2,   2,   3,   3,   1,   1,   1,   1,   1,   1,                  0,                  
3,   1,   3,   1,   3,   3,   1,   1,   1,   1,   1,                  0,                  
3,   3,   1,   1,   1,   3,   1,   1,   1,   1,   1,                  0,                  
3,   3,   3,   1,   3,   3,   1,   1,   1,   1,   1,                  0,                  
3,   3,   2,   1,   2,   3,   1,   1,   1,   1,   1,                  0,                  
3,   2,   3,   1,   3,   3,   1,   1,   1,   1,   1,                  0,                  
3,   1,   3,   3,   3,   3,   1,   1,   1,   1,   1,                  0,                  
3,   3,   3,   3,   1,   3,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
3,   3,   1,   3,   3,   3,   1,   1,   1,   1,   1,                  0,                  
3,   3,   2,   3,   3,   3,   1,   1,   1,   1,   -1,                 0,                  
3,   3,   3,   3,   2,   3,   1,   1,   1,   1,   -2^(1/2)/2,         0,                  
3,   2,   3,   3,   3,   3,   1,   1,   1,   1,   -1,                 0,                  
3,   1,   3,   2,   3,   3,   1,   1,   1,   1,   1,                  0,                  
3,   3,   2,   2,   1,   3,   1,   1,   1,   1,   1,                  0,                  
3,   3,   3,   2,   3,   3,   1,   1,   1,   1,   -1,                 0,                  
3,   3,   1,   2,   2,   3,   1,   1,   1,   1,   1,                  0,                  
3,   2,   3,   2,   3,   3,   1,   1,   1,   1,   1,                  0,                  
3,   1,   2,   3,   3,   2,   1,   1,   1,   1,   1,                  0,                  
3,   3,   3,   3,   1,   2,   1,   1,   1,   1,   1/2,                0,                  
3,   3,   3,   3,   3,   2,   1,   1,   1,   1,   -2^(1/2)/2,         0,                  
3,   3,   3,   3,   2,   2,   1,   1,   1,   1,   1/2,                0,                  
3,   2,   1,   3,   3,   2,   1,   1,   1,   1,   1,                  0,                  
2,   1,   1,   2,   2,   1,   1,   1,   1,   1,   1,                  0,                  
2,   3,   3,   2,   3,   1,   1,   1,   1,   1,   1,                  0,                  
2,   2,   2,   2,   1,   1,   1,   1,   1,   1,   1,                  0,                  
2,   1,   3,   3,   2,   3,   1,   1,   1,   1,   1,                  0,                  
2,   3,   1,   3,   3,   3,   1,   1,   1,   1,   1,                  0,                  
2,   3,   3,   3,   3,   3,   1,   1,   1,   1,   -1,                 0,                  
2,   3,   2,   3,   3,   3,   1,   1,   1,   1,   1,                  0,                  
2,   2,   3,   3,   1,   3,   1,   1,   1,   1,   1,                  0,                  
2,   1,   2,   1,   2,   2,   1,   1,   1,   1,   1,                  0,                  
2,   3,   3,   1,   3,   2,   1,   1,   1,   1,   1,                  0,                  
2,   2,   1,   1,   1,   2,   1,   1,   1,   1,   1,                  0,                  


==> anc/RepZ2-RepS3-RepS3.csv <==
Y1, Y2, Y3 in RepS3
1 = trivial irrep
2 = sign irrep
3 = 2-dimensional irrep

M1, M2, M3 in RepZ2
1 = trivial irrep
2 = nontrivial irrep

M1,  Y1,  Y2,  M2,  M3,  Y3,  i,   k,   l,   j,   real,               imaginary,          
1,   1,   1,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
1,   3,   3,   1,   1,   1,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
1,   3,   3,   1,   2,   1,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
1,   2,   2,   1,   2,   1,   1,   1,   1,   1,   1,                  0,                  
1,   1,   3,   1,   1,   3,   1,   1,   1,   1,   1,                  0,                  
1,   3,   1,   1,   1,   3,   1,   1,   1,   1,   1,                  0,                  
1,   3,   3,   1,   1,   3,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
1,   3,   3,   1,   2,   3,   1,   1,   1,   1,   -2^(1/2)/2,         0,                  
1,   3,   2,   1,   2,   3,   1,   1,   1,   1,   1,                  0,                  
1,   2,   3,   1,   2,   3,   1,   1,   1,   1,   1,                  0,                  
1,   1,   3,   2,   1,   3,   1,   1,   1,   1,   1,                  0,                  
1,   3,   3,   2,   1,   3,   1,   1,   1,   1,   -2^(1/2)/2,         0,                  
1,   3,   2,   2,   1,   3,   1,   1,   1,   1,   1,                  0,                  
1,   3,   1,   2,   2,   3,   1,   1,   1,   1,   1,                  0,                  
1,   3,   3,   2,   2,   3,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
1,   2,   3,   2,   2,   3,   1,   1,   1,   1,   1,                  0,                  
1,   1,   2,   2,   1,   2,   1,   1,   1,   1,   1,                  0,                  
1,   3,   3,   2,   1,   2,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
1,   3,   3,   2,   2,   2,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
1,   2,   1,   2,   2,   2,   1,   1,   1,   1,   1,                  0,                  
2,   1,   1,   2,   2,   1,   1,   1,   1,   1,   1,                  0,                  
2,   3,   3,   2,   1,   1,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
2,   3,   3,   2,   2,   1,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
2,   2,   2,   2,   1,   1,   1,   1,   1,   1,   1,                  0,                  
2,   1,   3,   1,   2,   3,   1,   1,   1,   1,   1,                  0,                  
2,   3,   1,   1,   1,   3,   1,   1,   1,   1,   1,                  0,                  
2,   3,   3,   1,   1,   3,   1,   1,   1,   1,   -2^(1/2)/2,         0,                  
2,   3,   3,   1,   2,   3,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
2,   3,   2,   1,   2,   3,   1,   1,   1,   1,   1,                  0,                  
2,   2,   3,   1,   1,   3,   1,   1,   1,   1,   1,                  0,                  
2,   1,   3,   2,   2,   3,   1,   1,   1,   1,   1,                  0,                  
2,   3,   3,   2,   1,   3,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
2,   3,   2,   2,   1,   3,   1,   1,   1,   1,   1,                  0,                  
2,   3,   1,   2,   2,   3,   1,   1,   1,   1,   1,                  0,                  
2,   3,   3,   2,   2,   3,   1,   1,   1,   1,   -2^(1/2)/2,         0,                  
2,   2,   3,   2,   1,   3,   1,   1,   1,   1,   1,                  0,                  
2,   1,   2,   1,   2,   2,   1,   1,   1,   1,   1,                  0,                  
2,   3,   3,   1,   1,   2,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
2,   3,   3,   1,   2,   2,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
2,   2,   1,   1,   1,   2,   1,   1,   1,   1,   1,                  0,                  


==> anc/RepZ3-RepS3-RepS3.csv <==
Y1, Y2, Y3 in RepS3
1 = trivial irrep
2 = sign irrep
3 = 2-dimensional irrep

M1, M2, M3 in RepZ3
1 = trivial irrep
2 = nontrivial irrep
3 = conjugate nontrivial irrep

M1,  Y1,  Y2,  M2,  M3,  Y3,  i,   k,   l,   j,   real,               imaginary,          
1,   1,   1,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
1,   3,   3,   1,   2,   1,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
1,   3,   3,   1,   3,   1,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
1,   2,   2,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
1,   1,   3,   2,   1,   3,   1,   1,   1,   1,   1,                  0,                  
1,   3,   1,   2,   2,   3,   1,   1,   1,   1,   1,                  0,                  
1,   3,   2,   2,   2,   3,   1,   1,   1,   1,   1,                  0,                  
1,   3,   3,   2,   3,   3,   1,   1,   1,   1,   1,                  0,                  
1,   2,   3,   2,   1,   3,   1,   1,   1,   1,   1,                  0,                  
1,   1,   3,   3,   1,   3,   1,   1,   1,   1,   1,                  0,                  
1,   3,   3,   3,   2,   3,   1,   1,   1,   1,   1,                  0,                  
1,   3,   1,   3,   3,   3,   1,   1,   1,   1,   1,                  0,                  
1,   3,   2,   3,   3,   3,   1,   1,   1,   1,   1,                  0,                  
1,   2,   3,   3,   1,   3,   1,   1,   1,   1,   -1,                 0,                  
1,   1,   2,   1,   1,   2,   1,   1,   1,   1,   1,                  0,                  
1,   3,   3,   1,   2,   2,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
1,   3,   3,   1,   3,   2,   1,   1,   1,   1,   -2^(1/2)/2,         0,                  
1,   2,   1,   1,   1,   2,   1,   1,   1,   1,   1,                  0,                  
2,   1,   1,   2,   2,   1,   1,   1,   1,   1,   1,                  0,                  
2,   3,   3,   2,   1,   1,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
2,   3,   3,   2,   3,   1,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
2,   2,   2,   2,   2,   1,   1,   1,   1,   1,   1,                  0,                  
2,   1,   3,   1,   2,   3,   1,   1,   1,   1,   1,                  0,                  
2,   3,   1,   1,   1,   3,   1,   1,   1,   1,   1,                  0,                  
2,   3,   2,   1,   1,   3,   1,   1,   1,   1,   1,                  0,                  
2,   3,   3,   1,   3,   3,   1,   1,   1,   1,   1,                  0,                  
2,   2,   3,   1,   2,   3,   1,   1,   1,   1,   1,                  0,                  
2,   1,   3,   3,   2,   3,   1,   1,   1,   1,   1,                  0,                  
2,   3,   3,   3,   1,   3,   1,   1,   1,   1,   1,                  0,                  
2,   3,   1,   3,   3,   3,   1,   1,   1,   1,   1,                  0,                  
2,   3,   2,   3,   3,   3,   1,   1,   1,   1,   -1,                 0,                  
2,   2,   3,   3,   2,   3,   1,   1,   1,   1,   -1,                 0,                  
2,   1,   2,   2,   2,   2,   1,   1,   1,   1,   1,                  0,                  
2,   3,   3,   2,   1,   2,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
2,   3,   3,   2,   3,   2,   1,   1,   1,   1,   -2^(1/2)/2,         0,                  
2,   2,   1,   2,   2,   2,   1,   1,   1,   1,   1,                  0,                  
3,   1,   1,   3,   3,   1,   1,   1,   1,   1,   1,                  0,                  
3,   3,   3,   3,   1,   1,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
3,   3,   3,   3,   2,   1,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
3,   2,   2,   3,   3,   1,   1,   1,   1,   1,   1,                  0,                  
3,   1,   3,   1,   3,   3,   1,   1,   1,   1,   1,                  0,                  
3,   3,   1,   1,   1,   3,   1,   1,   1,   1,   1,                  0,                  
3,   3,   2,   1,   1,   3,   1,   1,   1,   1,   -1,                 0,                  
3,   3,   3,   1,   2,   3,   1,   1,   1,   1,   1,                  0,                  
3,   2,   3,   1,   3,   3,   1,   1,   1,   1,   1,                  0,                  
3,   1,   3,   2,   3,   3,   1,   1,   1,   1,   1,                  0,                  
3,   3,   3,   2,   1,   3,   1,   1,   1,   1,   1,                  0,                  
3,   3,   1,   2,   2,   3,   1,   1,   1,   1,   1,                  0,                  
3,   3,   2,   2,   2,   3,   1,   1,   1,   1,   -1,                 0,                  
3,   2,   3,   2,   3,   3,   1,   1,   1,   1,   -1,                 0,                  
3,   1,   2,   3,   3,   2,   1,   1,   1,   1,   1,                  0,                  
3,   3,   3,   3,   1,   2,   1,   1,   1,   1,   2^(1/2)/2,          0,                  
3,   3,   3,   3,   2,   2,   1,   1,   1,   1,   -2^(1/2)/2,         0,                  
3,   2,   1,   3,   3,   2,   1,   1,   1,   1,   1,                  0,                  


==> anc/Vec-RepS3-RepS3.csv <==
Y1, Y2, Y3 in RepS3
1 = trivial irrep
2 = sign irrep
3 = 2-dimensional irrep

M1, M2, M3 in Vec
1 = unique simple object


M1,  Y1,  Y2,  M2,  M3,  Y3,  i,   k,   l,   j,   real,               imaginary,          
1,   1,   1,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
1,   3,   3,   1,   1,   1,   1,   2,   1,   1,   2^(1/2)/2,          0,                  
1,   3,   3,   1,   1,   1,   2,   1,   1,   1,   2^(1/2)/2,          0,                  
1,   2,   2,   1,   1,   1,   1,   1,   1,   1,   1,                  0,                  
1,   1,   3,   1,   1,   3,   1,   1,   1,   1,   1,                  0,                  
1,   3,   1,   1,   1,   3,   1,   1,   1,   1,   1,                  0,                  
1,   3,   2,   1,   1,   3,   1,   1,   1,   1,   1,                  0,                  
1,   3,   3,   1,   1,   3,   2,   2,   1,   1,   1,                  0,                  
1,   2,   3,   1,   1,   3,   1,   1,   1,   1,   -1,                 0,                  
1,   1,   2,   1,   1,   2,   1,   1,   1,   1,   1,                  0,                  
1,   3,   3,   1,   1,   2,   1,   2,   1,   1,   -2^(1/2)/2,         0,                  
1,   3,   3,   1,   1,   2,   2,   1,   1,   1,   2^(1/2)/2,          0,                  
1,   2,   1,   1,   1,   2,   1,   1,   1,   1,   1,                  0,                  
1,   1,   3,   1,   1,   3,   1,   2,   1,   2,   1,                  0,                  
1,   3,   3,   1,   1,   3,   1,   1,   1,   2,   1,                  0,                  
1,   3,   1,   1,   1,   3,   2,   1,   1,   2,   1,                  0,                  
1,   3,   2,   1,   1,   3,   2,   1,   1,   2,   -1,                 0,                  
1,   2,   3,   1,   1,   3,   1,   2,   1,   2,   1,                  0,                  

